Functional reduction of one-loop Feynman integrals with arbitrary masses

A method of functional reduction for the dimensionally regularized one-loop Feynman integrals with massive propagators is described in detail. The method is based on a repeated application of the functional relations proposed by the author. Explicit formulae are given for reducing one-loop scalar integrals to a simpler ones, the arguments of which are the ratios of polynomials in the masses and kinematic invariants. We show that a general scalar $n$-point integral, depending on $n(n+1)/2$ generic masses and kinematic variables, can be expressed as a linear combination of integrals depending only on $n$ variables. The latter integrals are given explicitly in terms of hypergeometric functions of $(n-1)$ dimensionless variables. Analytic expressions for the 2-, 3- and 4-point integrals, that depend on the minimal number of variables, were also obtained by solving the dimensional recurrence relations. The resulting expressions for these integrals are given in terms of Gauss' hypergeometric function $_2F_1$, the Appell function $F_1$ and the hypergeometric Lauricella - Saran function $F_S$. A modification of the functional reduction procedure for some special values of kinematical variables is considered.

==> anc/i2 <==
#
#*****************************************************************
#   Additional files in MAPLE format to the paper 
#   "Functional reduction of one-loop Feynman integrals with
#               arbitrary masses"
#   
#  This file contains the formula for the functional reduction   
#  of the one-loop integral 
#
#  I_2^{(d)}(m1^2,m2^2;s12)             
#
#  integrals I_n^{(d)} are defined in the text. 
#  In this file kinematic invariants and masses 
#  are denoted as follows
#                                                              
#  sij = s_{ij} =(p_i-p_j)^2  
#  mmj = m_j^2
#                               
#  More details are given in Section 4
#                                                            
#******************************************************************


# I2_final_reduction:=I2(mm1,mm2,s12)
#
# sij :=(p_i-p_j)^2
#
# I2mnv(mm1,mm2) = I2(mm1,mm2,m2-mm1)
#
#
# All 'r' and 'kap'  are given in file "r_and_kap.m"
#
I2_final_reduction:=
 +  kap12*I3mnv(r12,r2)
 +  kap21*I3mnv(r12,r1):
quit;


==> anc/i3 <==
#
#*****************************************************************
#   Additional files in MAPLE format to the paper 
#   "Functional reduction of one-loop Feynman integrals with
#               arbitrary masses"
#   
#  This file contains the formula for the functional reduction   
#  of the one-loop integral 
#  I_3^{(d)}(m1^2,m2^2,m3^2;s23,s13,s12)             
#
#  integrals I_n^{(d)} are defined in the text. 
#  In this file kinematic invariants and masses 
#  are denoted as follows
#                                                              
#  sij = s_{ij} =(p_i-p_j)^2  
#  mmj = m_j^2
#                               
#  More details are given in Section 5
#                                                            
#******************************************************************

# I3_final_reduction:=I3(mm1,mm2,mm3,s23,s13,s12)
#
# sij :=(p_i-p_j)^2
#
# I3mnv(mm1,mm2,mm3) = I3(mm1,mm2,mm3,mm3-mm2,mm3-mm1,mm2-mm1)
#
#
# All 'r' and 'kap'  are given in file "r_and_kap.m"
#
# read "r_and_kap.m":
#
I3_final_reduction:=
 +  kap312*kap21*I3mnv(r123,r12,r1)
 +  kap312*kap12*I3mnv(r123,r12,r2)
 +  kap213*kap31*I3mnv(r123,r13,r1)
 +  kap213*kap13*I3mnv(r123,r13,r3)
 +  kap123*kap32*I3mnv(r123,r23,r2)
 +  kap123*kap23*I3mnv(r123,r23,r3):
quit;


==> anc/i4 <==
#
#*****************************************************************
#   Additional files in MAPLE format to the paper 
#   "Functional reduction of one-loop Feynman integrals with
#               arbitrary masses"
#   
#  This file contains the formula for the functional reduction   
#  of the one-loop integral
#
#  I_4^{(d)}(m1^2,m2^2,m3^2,m4^2;s12,s23,s34,s14,s24,s13)
#
#  integrals I_n^{(d)} are defined in the text. 
#  In this file kinematic invariants and masses 
#  are denoted as follows
#                                                              
#  sij = s_{ij} =(p_i-p_j)^2  
#  mmj = m_j^2
#                               
#  More details are given in Section 6
#                                                            
#******************************************************************

# I4_final_reduction:= I4(mm1,mm2,mm3,mm4,s12,s23,s34,s14,s24,s13)
#
#  sij = (p_i-p_j)^2
#
# I4mnv(mm1,mm2,mm3,mm4)=I4(mm1,mm2,mm3,mm4,
#                  mm2-mm1,mm3-mm2,mm4-mm3,mm4-mm1,mm4-mm2,mm3-mm1)
#
# All 'r' and 'kap'  are given in file "r_and_kap.m"
#
#
# read "r_and_kap.m":
#


I4_final_reduction:=
 +  kap1234*kap234*kap34*I4mnv(r1234,r234,r34,r4)
 +  kap1234*kap234*kap43*I4mnv(r1234,r234,r34,r3)
 +  kap1234*kap324*kap24*I4mnv(r1234,r234,r24,r4)
 +  kap1234*kap324*kap42*I4mnv(r1234,r234,r24,r2)
 +  kap1234*kap423*kap23*I4mnv(r1234,r234,r23,r3)
 +  kap1234*kap423*kap32*I4mnv(r1234,r234,r23,r2)
 +  kap2134*kap134*kap34*I4mnv(r1234,r134,r34,r4)
 +  kap2134*kap134*kap43*I4mnv(r1234,r134,r34,r3)
 +  kap2134*kap314*kap14*I4mnv(r1234,r134,r14,r4)
 +  kap2134*kap314*kap41*I4mnv(r1234,r134,r14,r1)
 +  kap2134*kap413*kap13*I4mnv(r1234,r134,r13,r3)
 +  kap2134*kap413*kap31*I4mnv(r1234,r134,r13,r1)
 +  kap3124*kap124*kap24*I4mnv(r1234,r124,r24,r4)
 +  kap3124*kap124*kap42*I4mnv(r1234,r124,r24,r2)
 +  kap3124*kap214*kap14*I4mnv(r1234,r124,r14,r4)
 +  kap3124*kap214*kap41*I4mnv(r1234,r124,r14,r1)
 +  kap3124*kap412*kap12*I4mnv(r1234,r124,r12,r2)
 +  kap3124*kap412*kap21*I4mnv(r1234,r124,r12,r1)
 +  kap4123*kap123*kap23*I4mnv(r1234,r123,r23,r3)
 +  kap4123*kap123*kap32*I4mnv(r1234,r123,r23,r2)
 +  kap4123*kap213*kap13*I4mnv(r1234,r123,r13,r3)
 +  kap4123*kap213*kap31*I4mnv(r1234,r123,r13,r1)
 +  kap4123*kap312*kap12*I4mnv(r1234,r123,r12,r2)
 +  kap4123*kap312*kap21*I4mnv(r1234,r123,r12,r1):

quit;


==> anc/i5 <==
#
#*****************************************************************
#   Additional files in MAPLE format to the paper 
#   "Functional reduction of one-loop Feynman integrals with
#               arbitrary masses"
#   
#  This file contains the formula for the functional reduction   
#  of the one-loop integral 
#  I_5^{(d)}(m1^2,m2^2,m3^2,m4^2,m5^2;s12,s23,s34,s45,s15,s13,s14,s24,s25,s35)             
#
#  Integrals I_n^{(d)} are defined in the text, section 2 
#  In this file kinematic invariants and masses 
#  are denoted as follows
#                                                              
#  sij = s_{ij} =(p_i-p_j)^2  
#  mmj = m_j^2
#                               
#  More details are given in Section 7
#                                                            
#******************************************************************

#
#
#
# I5_final_reduction:=I5(mm1,mm2,mm3,mm4,mm5, s12,s23,s34,s45,s15,
#                     s13,s14,s24,s25,s35)
#  sij =(p_i-p_j)^2
#
# I5mnv(mm1,mm2,mm3,mm4,mm5,mm2-mm1,mm3-mm2,mm4-mm3,mm5-mm4,mm5-mm1,
#                           mm3-mm1,mm4-mm1,mm4-mm2,mm5-mm2,mm5-mm3)
#
# All 'r' and 'kap'  are given in file "r_and_kap.m"
#
#
# read "r_and_kap.m":
#


I5_final_reduction:=
 +  kap12345*kap2345*kap345*kap45*I5mnv(r12345,r2345,r345,r45,r5)
 +  kap12345*kap3245*kap245*kap45*I5mnv(r12345,r2345,r245,r45,r5)
 +  kap12345*kap2345*kap345*kap54*I5mnv(r12345,r2345,r345,r45,r4)
 +  kap12345*kap2345*kap435*kap35*I5mnv(r12345,r2345,r345,r35,r5)
 +  kap12345*kap2345*kap435*kap53*I5mnv(r12345,r2345,r345,r35,r3)
 +  kap12345*kap2345*kap534*kap34*I5mnv(r12345,r2345,r345,r34,r4)
 +  kap12345*kap2345*kap534*kap43*I5mnv(r12345,r2345,r345,r34,r3)
 +  kap12345*kap3245*kap245*kap54*I5mnv(r12345,r2345,r245,r45,r4)
 +  kap12345*kap3245*kap425*kap25*I5mnv(r12345,r2345,r245,r25,r5)
 +  kap12345*kap3245*kap425*kap52*I5mnv(r12345,r2345,r245,r25,r2)
 +  kap12345*kap3245*kap524*kap24*I5mnv(r12345,r2345,r245,r24,r4)
 +  kap12345*kap3245*kap524*kap42*I5mnv(r12345,r2345,r245,r24,r2)
 +  kap12345*kap4235*kap235*kap35*I5mnv(r12345,r2345,r235,r35,r5)
 +  kap12345*kap4235*kap235*kap53*I5mnv(r12345,r2345,r235,r35,r3)
 +  kap12345*kap4235*kap325*kap25*I5mnv(r12345,r2345,r235,r25,r5)
 +  kap12345*kap4235*kap325*kap52*I5mnv(r12345,r2345,r235,r25,r2)
 +  kap12345*kap4235*kap523*kap23*I5mnv(r12345,r2345,r235,r23,r3)
 +  kap12345*kap4235*kap523*kap32*I5mnv(r12345,r2345,r235,r23,r2)
 +  kap12345*kap5234*kap234*kap34*I5mnv(r12345,r2345,r234,r34,r4)
 +  kap12345*kap5234*kap234*kap43*I5mnv(r12345,r2345,r234,r34,r3)
 +  kap12345*kap5234*kap324*kap24*I5mnv(r12345,r2345,r234,r24,r4)
 +  kap12345*kap5234*kap324*kap42*I5mnv(r12345,r2345,r234,r24,r2)
 +  kap12345*kap5234*kap423*kap23*I5mnv(r12345,r2345,r234,r23,r3)
 +  kap12345*kap5234*kap423*kap32*I5mnv(r12345,r2345,r234,r23,r2)
 +  kap21345*kap1345*kap345*kap45*I5mnv(r12345,r1345,r345,r45,r5)
 +  kap21345*kap1345*kap345*kap54*I5mnv(r12345,r1345,r345,r45,r4)
 +  kap21345*kap1345*kap435*kap35*I5mnv(r12345,r1345,r345,r35,r5)
 +  kap21345*kap1345*kap435*kap53*I5mnv(r12345,r1345,r345,r35,r3)
 +  kap21345*kap1345*kap534*kap34*I5mnv(r12345,r1345,r345,r34,r4)
 +  kap21345*kap1345*kap534*kap43*I5mnv(r12345,r1345,r345,r34,r3)
 +  kap21345*kap3145*kap145*kap45*I5mnv(r12345,r1345,r145,r45,r5)
 +  kap21345*kap3145*kap145*kap54*I5mnv(r12345,r1345,r145,r45,r4)
 +  kap21345*kap3145*kap415*kap15*I5mnv(r12345,r1345,r145,r15,r5)
 +  kap21345*kap3145*kap415*kap51*I5mnv(r12345,r1345,r145,r15,r1)
 +  kap21345*kap3145*kap514*kap14*I5mnv(r12345,r1345,r145,r14,r4)
 +  kap21345*kap3145*kap514*kap41*I5mnv(r12345,r1345,r145,r14,r1)
 +  kap21345*kap4135*kap135*kap35*I5mnv(r12345,r1345,r135,r35,r5)
 +  kap21345*kap4135*kap135*kap53*I5mnv(r12345,r1345,r135,r35,r3)
 +  kap21345*kap4135*kap315*kap15*I5mnv(r12345,r1345,r135,r15,r5)
 +  kap21345*kap4135*kap315*kap51*I5mnv(r12345,r1345,r135,r15,r1)
 +  kap21345*kap4135*kap513*kap13*I5mnv(r12345,r1345,r135,r13,r3)
 +  kap21345*kap4135*kap513*kap31*I5mnv(r12345,r1345,r135,r13,r1)
 +  kap21345*kap5134*kap134*kap34*I5mnv(r12345,r1345,r134,r34,r4)
 +  kap21345*kap5134*kap134*kap43*I5mnv(r12345,r1345,r134,r34,r3)
 +  kap21345*kap5134*kap314*kap14*I5mnv(r12345,r1345,r134,r14,r4)
 +  kap21345*kap5134*kap314*kap41*I5mnv(r12345,r1345,r134,r14,r1)
 +  kap21345*kap5134*kap413*kap13*I5mnv(r12345,r1345,r134,r13,r3)
 +  kap21345*kap5134*kap413*kap31*I5mnv(r12345,r1345,r134,r13,r1)
 +  kap31245*kap1245*kap245*kap45*I5mnv(r12345,r1245,r245,r45,r5)
 +  kap31245*kap1245*kap245*kap54*I5mnv(r12345,r1245,r245,r45,r4)
 +  kap31245*kap1245*kap425*kap25*I5mnv(r12345,r1245,r245,r25,r5)
 +  kap31245*kap1245*kap425*kap52*I5mnv(r12345,r1245,r245,r25,r2)
 +  kap31245*kap1245*kap524*kap24*I5mnv(r12345,r1245,r245,r24,r4)
 +  kap31245*kap1245*kap524*kap42*I5mnv(r12345,r1245,r245,r24,r2)
 +  kap31245*kap2145*kap145*kap45*I5mnv(r12345,r1245,r145,r45,r5)
 +  kap31245*kap2145*kap145*kap54*I5mnv(r12345,r1245,r145,r45,r4)
 +  kap31245*kap2145*kap415*kap15*I5mnv(r12345,r1245,r145,r15,r5)
 +  kap31245*kap2145*kap415*kap51*I5mnv(r12345,r1245,r145,r15,r1)
 +  kap31245*kap2145*kap514*kap14*I5mnv(r12345,r1245,r145,r14,r4)
 +  kap31245*kap2145*kap514*kap41*I5mnv(r12345,r1245,r145,r14,r1)
 +  kap31245*kap4125*kap125*kap25*I5mnv(r12345,r1245,r125,r25,r5)
 +  kap31245*kap4125*kap125*kap52*I5mnv(r12345,r1245,r125,r25,r2)
 +  kap31245*kap4125*kap215*kap15*I5mnv(r12345,r1245,r125,r15,r5)
 +  kap31245*kap4125*kap215*kap51*I5mnv(r12345,r1245,r125,r15,r1)
 +  kap31245*kap4125*kap512*kap12*I5mnv(r12345,r1245,r125,r12,r2)
 +  kap31245*kap4125*kap512*kap21*I5mnv(r12345,r1245,r125,r12,r1)
 +  kap31245*kap5124*kap124*kap24*I5mnv(r12345,r1245,r124,r24,r4)
 +  kap31245*kap5124*kap124*kap42*I5mnv(r12345,r1245,r124,r24,r2)
 +  kap31245*kap5124*kap214*kap14*I5mnv(r12345,r1245,r124,r14,r4)
 +  kap31245*kap5124*kap214*kap41*I5mnv(r12345,r1245,r124,r14,r1)
 +  kap31245*kap5124*kap412*kap12*I5mnv(r12345,r1245,r124,r12,r2)
 +  kap31245*kap5124*kap412*kap21*I5mnv(r12345,r1245,r124,r12,r1)
 +  kap41235*kap1235*kap235*kap35*I5mnv(r12345,r1235,r235,r35,r5)
 +  kap41235*kap1235*kap235*kap53*I5mnv(r12345,r1235,r235,r35,r3)
 +  kap41235*kap1235*kap325*kap25*I5mnv(r12345,r1235,r235,r25,r5)
 +  kap41235*kap1235*kap325*kap52*I5mnv(r12345,r1235,r235,r25,r2)
 +  kap41235*kap1235*kap523*kap23*I5mnv(r12345,r1235,r235,r23,r3)
 +  kap41235*kap1235*kap523*kap32*I5mnv(r12345,r1235,r235,r23,r2)
 +  kap41235*kap2135*kap135*kap35*I5mnv(r12345,r1235,r135,r35,r5)
 +  kap41235*kap2135*kap135*kap53*I5mnv(r12345,r1235,r135,r35,r3)
 +  kap41235*kap2135*kap315*kap15*I5mnv(r12345,r1235,r135,r15,r5)
 +  kap41235*kap2135*kap315*kap51*I5mnv(r12345,r1235,r135,r15,r1)
 +  kap41235*kap2135*kap513*kap13*I5mnv(r12345,r1235,r135,r13,r3)
 +  kap41235*kap2135*kap513*kap31*I5mnv(r12345,r1235,r135,r13,r1)
 +  kap41235*kap3125*kap125*kap25*I5mnv(r12345,r1235,r125,r25,r5)
 +  kap41235*kap3125*kap125*kap52*I5mnv(r12345,r1235,r125,r25,r2)
 +  kap41235*kap3125*kap215*kap15*I5mnv(r12345,r1235,r125,r15,r5)
 +  kap41235*kap3125*kap215*kap51*I5mnv(r12345,r1235,r125,r15,r1)
 +  kap41235*kap3125*kap512*kap12*I5mnv(r12345,r1235,r125,r12,r2)
 +  kap41235*kap3125*kap512*kap21*I5mnv(r12345,r1235,r125,r12,r1)
 +  kap41235*kap5123*kap123*kap23*I5mnv(r12345,r1235,r123,r23,r3)
 +  kap41235*kap5123*kap123*kap32*I5mnv(r12345,r1235,r123,r23,r2)
 +  kap41235*kap5123*kap213*kap13*I5mnv(r12345,r1235,r123,r13,r3)
 +  kap41235*kap5123*kap213*kap31*I5mnv(r12345,r1235,r123,r13,r1)
 +  kap41235*kap5123*kap312*kap12*I5mnv(r12345,r1235,r123,r12,r2)
 +  kap41235*kap5123*kap312*kap21*I5mnv(r12345,r1235,r123,r12,r1)
 +  kap51234*kap1234*kap234*kap34*I5mnv(r12345,r1234,r234,r34,r4)
 +  kap51234*kap1234*kap234*kap43*I5mnv(r12345,r1234,r234,r34,r3)
 +  kap51234*kap1234*kap324*kap24*I5mnv(r12345,r1234,r234,r24,r4)
 +  kap51234*kap1234*kap324*kap42*I5mnv(r12345,r1234,r234,r24,r2)
 +  kap51234*kap1234*kap423*kap23*I5mnv(r12345,r1234,r234,r23,r3)
 +  kap51234*kap1234*kap423*kap32*I5mnv(r12345,r1234,r234,r23,r2)
 +  kap51234*kap2134*kap134*kap34*I5mnv(r12345,r1234,r134,r34,r4)
 +  kap51234*kap2134*kap134*kap43*I5mnv(r12345,r1234,r134,r34,r3)
 +  kap51234*kap2134*kap314*kap14*I5mnv(r12345,r1234,r134,r14,r4)
 +  kap51234*kap2134*kap314*kap41*I5mnv(r12345,r1234,r134,r14,r1)
 +  kap51234*kap2134*kap413*kap13*I5mnv(r12345,r1234,r134,r13,r3)
 +  kap51234*kap2134*kap413*kap31*I5mnv(r12345,r1234,r134,r13,r1)
 +  kap51234*kap3124*kap124*kap24*I5mnv(r12345,r1234,r124,r24,r4)
 +  kap51234*kap3124*kap124*kap42*I5mnv(r12345,r1234,r124,r24,r2)
 +  kap51234*kap3124*kap214*kap14*I5mnv(r12345,r1234,r124,r14,r4)
 +  kap51234*kap3124*kap214*kap41*I5mnv(r12345,r1234,r124,r14,r1)
 +  kap51234*kap3124*kap412*kap12*I5mnv(r12345,r1234,r124,r12,r2)
 +  kap51234*kap3124*kap412*kap21*I5mnv(r12345,r1234,r124,r12,r1)
 +  kap51234*kap4123*kap123*kap23*I5mnv(r12345,r1234,r123,r23,r3)
 +  kap51234*kap4123*kap123*kap32*I5mnv(r12345,r1234,r123,r23,r2)
 +  kap51234*kap4123*kap213*kap13*I5mnv(r12345,r1234,r123,r13,r3)
 +  kap51234*kap4123*kap213*kap31*I5mnv(r12345,r1234,r123,r13,r1)
 +  kap51234*kap4123*kap312*kap12*I5mnv(r12345,r1234,r123,r12,r2)
 +  kap51234*kap4123*kap312*kap21*I5mnv(r12345,r1234,r123,r12,r1):

quit;


==> anc/i6 <==
#   #
#*****************************************************************
#   Additional files in MAPLE format to the paper 
#   "Functional reduction of one-loop Feynman integrals with
#               arbitrary masses"
#   
#  This file contains the formula for the functional reduction   
#  of the one-loop integral 
#  I_6^{(d)}(m1^2,m2^2,m3^2,m4^2,m5^2,m6^2;s12,s23,s34,s45,s56,s16,
#                                    s13,s14,s15,s24,s25,s26,s35,s36,s46)
#  integrals I_n^{(d)} are defined in the text. 
#  In this file kinematic invariants and masses 
#  are denoted as follows
#                                                              
#  sij = s_{ij} =(p_i-p_j)^2  
#  mmj = m_j^2
#                               
#  More details are given in Section 8
#                                                            
#******************************************************************
# 
# I6_final_reduction:=I6(mm1,mm2,mm3,mm4,mm5,mm6,s12,s23,s34,s45,s56,s16,
#                                    s13,s14,s15,s24,s25,s26,s35,s36,s46)
#
#    sij := (p_i-pj)^2
#
# I6mnv(mm1,mm2,mm3,mm4,mm5,mm6)=
#     I6(mm1,mm2,mm3,mm4,mm5,mm6,mm2-mm1,mm3-mm2,mm4-mm3,mm5-mm4,mm6-mm5,mm6-mm1,
#         mm3-mm1,mm4-mm1,mm5-mm1,mm4-mm2,mm5-mm2,mm6-mm2,mm5-mm3,mm6-mm3,mm6-mm4)
#

#
# All 'r' and 'kap'  are given in file "r_and_kap.m"
#
#
# read "r_and_kap.m":
#


I6_final_reduction :=
 + kap512346*kap41236*kap3126*kap216*kap16*I6mnv(r123456,r12346,r1236,r126,r16,r6)
 + kap512346*kap41236*kap3126*kap216*kap61*I6mnv(r123456,r12346,r1236,r126,r16,r1)
 + kap512346*kap41236*kap3126*kap612*kap12*I6mnv(r123456,r12346,r1236,r126,r12,r2)
 + kap512346*kap41236*kap3126*kap612*kap21*I6mnv(r123456,r12346,r1236,r126,r12,r1)
 + kap512346*kap41236*kap6123*kap123*kap23*I6mnv(r123456,r12346,r1236,r123,r23,r3)
 + kap512346*kap41236*kap6123*kap123*kap32*I6mnv(r123456,r12346,r1236,r123,r23,r2)
 + kap512346*kap41236*kap6123*kap213*kap13*I6mnv(r123456,r12346,r1236,r123,r13,r3)
 + kap512346*kap41236*kap6123*kap213*kap31*I6mnv(r123456,r12346,r1236,r123,r13,r1)
 + kap512346*kap41236*kap6123*kap312*kap12*I6mnv(r123456,r12346,r1236,r123,r12,r2)
 + kap512346*kap41236*kap6123*kap312*kap21*I6mnv(r123456,r12346,r1236,r123,r12,r1)
 + kap512346*kap61234*kap1234*kap234*kap34*I6mnv(r123456,r12346,r1234,r234,r34,r4)
 + kap512346*kap61234*kap1234*kap234*kap43*I6mnv(r123456,r12346,r1234,r234,r34,r3)
 + kap512346*kap61234*kap1234*kap324*kap24*I6mnv(r123456,r12346,r1234,r234,r24,r4)
 + kap512346*kap61234*kap1234*kap324*kap42*I6mnv(r123456,r12346,r1234,r234,r24,r2)
 + kap512346*kap61234*kap1234*kap423*kap23*I6mnv(r123456,r12346,r1234,r234,r23,r3)
 + kap512346*kap61234*kap1234*kap423*kap32*I6mnv(r123456,r12346,r1234,r234,r23,r2)
 + kap512346*kap61234*kap2134*kap134*kap34*I6mnv(r123456,r12346,r1234,r134,r34,r4)
 + kap512346*kap61234*kap2134*kap134*kap43*I6mnv(r123456,r12346,r1234,r134,r34,r3)
 + kap512346*kap61234*kap2134*kap314*kap14*I6mnv(r123456,r12346,r1234,r134,r14,r4)
 + kap512346*kap61234*kap2134*kap314*kap41*I6mnv(r123456,r12346,r1234,r134,r14,r1)
 + kap512346*kap61234*kap2134*kap413*kap13*I6mnv(r123456,r12346,r1234,r134,r13,r3)
 + kap512346*kap61234*kap2134*kap413*kap31*I6mnv(r123456,r12346,r1234,r134,r13,r1)
 + kap512346*kap61234*kap3124*kap124*kap24*I6mnv(r123456,r12346,r1234,r124,r24,r4)
 + kap512346*kap61234*kap3124*kap124*kap42*I6mnv(r123456,r12346,r1234,r124,r24,r2)
 + kap512346*kap61234*kap3124*kap214*kap14*I6mnv(r123456,r12346,r1234,r124,r14,r4)
 + kap512346*kap61234*kap3124*kap214*kap41*I6mnv(r123456,r12346,r1234,r124,r14,r1)
 + kap512346*kap61234*kap3124*kap412*kap12*I6mnv(r123456,r12346,r1234,r124,r12,r2)
 + kap512346*kap61234*kap3124*kap412*kap21*I6mnv(r123456,r12346,r1234,r124,r12,r1)
 + kap512346*kap61234*kap4123*kap123*kap23*I6mnv(r123456,r12346,r1234,r123,r23,r3)
 + kap512346*kap61234*kap4123*kap123*kap32*I6mnv(r123456,r12346,r1234,r123,r23,r2)
 + kap512346*kap61234*kap4123*kap213*kap13*I6mnv(r123456,r12346,r1234,r123,r13,r3)
 + kap512346*kap61234*kap4123*kap213*kap31*I6mnv(r123456,r12346,r1234,r123,r13,r1)
 + kap512346*kap61234*kap4123*kap312*kap12*I6mnv(r123456,r12346,r1234,r123,r12,r2)
 + kap512346*kap61234*kap4123*kap312*kap21*I6mnv(r123456,r12346,r1234,r123,r12,r1)
 + kap612345*kap12345*kap2345*kap345*kap45*I6mnv(r123456,r12345,r2345,r345,r45,r5)
 + kap612345*kap12345*kap2345*kap345*kap54*I6mnv(r123456,r12345,r2345,r345,r45,r4)
 + kap612345*kap12345*kap2345*kap435*kap35*I6mnv(r123456,r12345,r2345,r345,r35,r5)
 + kap612345*kap12345*kap2345*kap435*kap53*I6mnv(r123456,r12345,r2345,r345,r35,r3)
 + kap612345*kap12345*kap2345*kap534*kap34*I6mnv(r123456,r12345,r2345,r345,r34,r4)
 + kap123456*kap23456*kap3456*kap456*kap56*I6mnv(r123456,r23456,r3456,r456,r56,r6)
 + kap123456*kap23456*kap3456*kap456*kap65*I6mnv(r123456,r23456,r3456,r456,r56,r5)
 + kap123456*kap23456*kap3456*kap546*kap46*I6mnv(r123456,r23456,r3456,r456,r46,r6)
 + kap123456*kap23456*kap3456*kap546*kap64*I6mnv(r123456,r23456,r3456,r456,r46,r4)
 + kap123456*kap23456*kap3456*kap645*kap45*I6mnv(r123456,r23456,r3456,r456,r45,r5)
 + kap123456*kap23456*kap3456*kap645*kap54*I6mnv(r123456,r23456,r3456,r456,r45,r4)
 + kap123456*kap23456*kap4356*kap356*kap56*I6mnv(r123456,r23456,r3456,r356,r56,r6)
 + kap123456*kap23456*kap4356*kap356*kap65*I6mnv(r123456,r23456,r3456,r356,r56,r5)
 + kap123456*kap23456*kap4356*kap536*kap36*I6mnv(r123456,r23456,r3456,r356,r36,r6)
 + kap123456*kap23456*kap4356*kap536*kap63*I6mnv(r123456,r23456,r3456,r356,r36,r3)
 + kap123456*kap23456*kap4356*kap635*kap35*I6mnv(r123456,r23456,r3456,r356,r35,r5)
 + kap123456*kap23456*kap4356*kap635*kap53*I6mnv(r123456,r23456,r3456,r356,r35,r3)
 + kap123456*kap23456*kap5346*kap346*kap46*I6mnv(r123456,r23456,r3456,r346,r46,r6)
 + kap123456*kap23456*kap5346*kap346*kap64*I6mnv(r123456,r23456,r3456,r346,r46,r4)
 + kap123456*kap23456*kap5346*kap436*kap36*I6mnv(r123456,r23456,r3456,r346,r36,r6)
 + kap123456*kap23456*kap5346*kap436*kap63*I6mnv(r123456,r23456,r3456,r346,r36,r3)
 + kap123456*kap23456*kap5346*kap634*kap34*I6mnv(r123456,r23456,r3456,r346,r34,r4)
 + kap123456*kap23456*kap5346*kap634*kap43*I6mnv(r123456,r23456,r3456,r346,r34,r3)
 + kap123456*kap23456*kap6345*kap345*kap45*I6mnv(r123456,r23456,r3456,r345,r45,r5)
 + kap123456*kap23456*kap6345*kap345*kap54*I6mnv(r123456,r23456,r3456,r345,r45,r4)
 + kap123456*kap23456*kap6345*kap435*kap35*I6mnv(r123456,r23456,r3456,r345,r35,r5)
 + kap123456*kap23456*kap6345*kap435*kap53*I6mnv(r123456,r23456,r3456,r345,r35,r3)
 + kap123456*kap23456*kap6345*kap534*kap34*I6mnv(r123456,r23456,r3456,r345,r34,r4)
 + kap123456*kap23456*kap6345*kap534*kap43*I6mnv(r123456,r23456,r3456,r345,r34,r3)
 + kap123456*kap32456*kap2456*kap456*kap56*I6mnv(r123456,r23456,r2456,r456,r56,r6)
 + kap123456*kap32456*kap2456*kap456*kap65*I6mnv(r123456,r23456,r2456,r456,r56,r5)
 + kap123456*kap32456*kap2456*kap546*kap46*I6mnv(r123456,r23456,r2456,r456,r46,r6)
 + kap123456*kap32456*kap2456*kap546*kap64*I6mnv(r123456,r23456,r2456,r456,r46,r4)
 + kap123456*kap32456*kap2456*kap645*kap45*I6mnv(r123456,r23456,r2456,r456,r45,r5)
 + kap123456*kap32456*kap2456*kap645*kap54*I6mnv(r123456,r23456,r2456,r456,r45,r4)
 + kap123456*kap32456*kap4256*kap256*kap56*I6mnv(r123456,r23456,r2456,r256,r56,r6)
 + kap123456*kap32456*kap4256*kap256*kap65*I6mnv(r123456,r23456,r2456,r256,r56,r5)
 + kap123456*kap32456*kap4256*kap526*kap26*I6mnv(r123456,r23456,r2456,r256,r26,r6)
 + kap123456*kap32456*kap4256*kap526*kap62*I6mnv(r123456,r23456,r2456,r256,r26,r2)
 + kap123456*kap32456*kap4256*kap625*kap25*I6mnv(r123456,r23456,r2456,r256,r25,r5)
 + kap123456*kap32456*kap4256*kap625*kap52*I6mnv(r123456,r23456,r2456,r256,r25,r2)
 + kap123456*kap32456*kap5246*kap246*kap46*I6mnv(r123456,r23456,r2456,r246,r46,r6)
 + kap123456*kap32456*kap5246*kap246*kap64*I6mnv(r123456,r23456,r2456,r246,r46,r4)
 + kap123456*kap32456*kap5246*kap426*kap26*I6mnv(r123456,r23456,r2456,r246,r26,r6)
 + kap123456*kap32456*kap5246*kap426*kap62*I6mnv(r123456,r23456,r2456,r246,r26,r2)
 + kap123456*kap32456*kap5246*kap624*kap24*I6mnv(r123456,r23456,r2456,r246,r24,r4)
 + kap123456*kap32456*kap5246*kap624*kap42*I6mnv(r123456,r23456,r2456,r246,r24,r2)
 + kap123456*kap32456*kap6245*kap245*kap45*I6mnv(r123456,r23456,r2456,r245,r45,r5)
 + kap123456*kap32456*kap6245*kap245*kap54*I6mnv(r123456,r23456,r2456,r245,r45,r4)
 + kap123456*kap32456*kap6245*kap425*kap25*I6mnv(r123456,r23456,r2456,r245,r25,r5)
 + kap123456*kap32456*kap6245*kap425*kap52*I6mnv(r123456,r23456,r2456,r245,r25,r2)
 + kap123456*kap32456*kap6245*kap524*kap24*I6mnv(r123456,r23456,r2456,r245,r24,r4)
 + kap123456*kap32456*kap6245*kap524*kap42*I6mnv(r123456,r23456,r2456,r245,r24,r2)
 + kap123456*kap42356*kap2356*kap356*kap56*I6mnv(r123456,r23456,r2356,r356,r56,r6)
 + kap123456*kap42356*kap2356*kap356*kap65*I6mnv(r123456,r23456,r2356,r356,r56,r5)
 + kap123456*kap42356*kap2356*kap536*kap36*I6mnv(r123456,r23456,r2356,r356,r36,r6)
 + kap123456*kap42356*kap2356*kap536*kap63*I6mnv(r123456,r23456,r2356,r356,r36,r3)
 + kap123456*kap42356*kap2356*kap635*kap35*I6mnv(r123456,r23456,r2356,r356,r35,r5)
 + kap123456*kap42356*kap2356*kap635*kap53*I6mnv(r123456,r23456,r2356,r356,r35,r3)
 + kap123456*kap42356*kap3256*kap256*kap56*I6mnv(r123456,r23456,r2356,r256,r56,r6)
 + kap123456*kap42356*kap3256*kap256*kap65*I6mnv(r123456,r23456,r2356,r256,r56,r5)
 + kap123456*kap42356*kap3256*kap526*kap26*I6mnv(r123456,r23456,r2356,r256,r26,r6)
 + kap123456*kap42356*kap3256*kap526*kap62*I6mnv(r123456,r23456,r2356,r256,r26,r2)
 + kap123456*kap42356*kap3256*kap625*kap25*I6mnv(r123456,r23456,r2356,r256,r25,r5)
 + kap123456*kap42356*kap3256*kap625*kap52*I6mnv(r123456,r23456,r2356,r256,r25,r2)
 + kap123456*kap42356*kap5236*kap236*kap36*I6mnv(r123456,r23456,r2356,r236,r36,r6)
 + kap123456*kap42356*kap5236*kap236*kap63*I6mnv(r123456,r23456,r2356,r236,r36,r3)
 + kap123456*kap42356*kap5236*kap326*kap26*I6mnv(r123456,r23456,r2356,r236,r26,r6)
 + kap123456*kap42356*kap5236*kap326*kap62*I6mnv(r123456,r23456,r2356,r236,r26,r2)
 + kap123456*kap42356*kap5236*kap623*kap23*I6mnv(r123456,r23456,r2356,r236,r23,r3)
 + kap123456*kap42356*kap5236*kap623*kap32*I6mnv(r123456,r23456,r2356,r236,r23,r2)
 + kap123456*kap42356*kap6235*kap235*kap35*I6mnv(r123456,r23456,r2356,r235,r35,r5)
 + kap123456*kap42356*kap6235*kap235*kap53*I6mnv(r123456,r23456,r2356,r235,r35,r3)
 + kap123456*kap42356*kap6235*kap325*kap25*I6mnv(r123456,r23456,r2356,r235,r25,r5)
 + kap123456*kap42356*kap6235*kap325*kap52*I6mnv(r123456,r23456,r2356,r235,r25,r2)
 + kap123456*kap42356*kap6235*kap523*kap23*I6mnv(r123456,r23456,r2356,r235,r23,r3)
 + kap123456*kap42356*kap6235*kap523*kap32*I6mnv(r123456,r23456,r2356,r235,r23,r2)
 + kap123456*kap52346*kap2346*kap346*kap46*I6mnv(r123456,r23456,r2346,r346,r46,r6)
 + kap123456*kap52346*kap2346*kap346*kap64*I6mnv(r123456,r23456,r2346,r346,r46,r4)
 + kap123456*kap52346*kap2346*kap436*kap36*I6mnv(r123456,r23456,r2346,r346,r36,r6)
 + kap123456*kap52346*kap2346*kap436*kap63*I6mnv(r123456,r23456,r2346,r346,r36,r3)
 + kap123456*kap52346*kap2346*kap634*kap34*I6mnv(r123456,r23456,r2346,r346,r34,r4)
 + kap123456*kap52346*kap2346*kap634*kap43*I6mnv(r123456,r23456,r2346,r346,r34,r3)
 + kap123456*kap52346*kap3246*kap246*kap46*I6mnv(r123456,r23456,r2346,r246,r46,r6)
 + kap123456*kap52346*kap3246*kap246*kap64*I6mnv(r123456,r23456,r2346,r246,r46,r4)
 + kap123456*kap52346*kap3246*kap426*kap26*I6mnv(r123456,r23456,r2346,r246,r26,r6)
 + kap123456*kap52346*kap3246*kap426*kap62*I6mnv(r123456,r23456,r2346,r246,r26,r2)
 + kap123456*kap52346*kap3246*kap624*kap24*I6mnv(r123456,r23456,r2346,r246,r24,r4)
 + kap123456*kap52346*kap3246*kap624*kap42*I6mnv(r123456,r23456,r2346,r246,r24,r2)
 + kap123456*kap52346*kap4236*kap236*kap36*I6mnv(r123456,r23456,r2346,r236,r36,r6)
 + kap123456*kap52346*kap4236*kap236*kap63*I6mnv(r123456,r23456,r2346,r236,r36,r3)
 + kap123456*kap52346*kap4236*kap326*kap26*I6mnv(r123456,r23456,r2346,r236,r26,r6)
 + kap123456*kap52346*kap4236*kap326*kap62*I6mnv(r123456,r23456,r2346,r236,r26,r2)
 + kap123456*kap52346*kap4236*kap623*kap23*I6mnv(r123456,r23456,r2346,r236,r23,r3)
 + kap123456*kap52346*kap4236*kap623*kap32*I6mnv(r123456,r23456,r2346,r236,r23,r2)
 + kap123456*kap52346*kap6234*kap234*kap34*I6mnv(r123456,r23456,r2346,r234,r34,r4)
 + kap123456*kap52346*kap6234*kap234*kap43*I6mnv(r123456,r23456,r2346,r234,r34,r3)
 + kap123456*kap52346*kap6234*kap324*kap24*I6mnv(r123456,r23456,r2346,r234,r24,r4)
 + kap123456*kap52346*kap6234*kap324*kap42*I6mnv(r123456,r23456,r2346,r234,r24,r2)
 + kap123456*kap52346*kap6234*kap423*kap23*I6mnv(r123456,r23456,r2346,r234,r23,r3)
 + kap123456*kap52346*kap6234*kap423*kap32*I6mnv(r123456,r23456,r2346,r234,r23,r2)
 + kap123456*kap62345*kap2345*kap345*kap45*I6mnv(r123456,r23456,r2345,r345,r45,r5)
 + kap123456*kap62345*kap2345*kap345*kap54*I6mnv(r123456,r23456,r2345,r345,r45,r4)
 + kap123456*kap62345*kap2345*kap435*kap35*I6mnv(r123456,r23456,r2345,r345,r35,r5)
 + kap123456*kap62345*kap2345*kap435*kap53*I6mnv(r123456,r23456,r2345,r345,r35,r3)
 + kap123456*kap62345*kap2345*kap534*kap34*I6mnv(r123456,r23456,r2345,r345,r34,r4)
 + kap123456*kap62345*kap2345*kap534*kap43*I6mnv(r123456,r23456,r2345,r345,r34,r3)
 + kap123456*kap62345*kap3245*kap245*kap45*I6mnv(r123456,r23456,r2345,r245,r45,r5)
 + kap123456*kap62345*kap3245*kap245*kap54*I6mnv(r123456,r23456,r2345,r245,r45,r4)
 + kap123456*kap62345*kap3245*kap425*kap25*I6mnv(r123456,r23456,r2345,r245,r25,r5)
 + kap123456*kap62345*kap3245*kap425*kap52*I6mnv(r123456,r23456,r2345,r245,r25,r2)
 + kap123456*kap62345*kap3245*kap524*kap24*I6mnv(r123456,r23456,r2345,r245,r24,r4)
 + kap123456*kap62345*kap3245*kap524*kap42*I6mnv(r123456,r23456,r2345,r245,r24,r2)
 + kap123456*kap62345*kap4235*kap235*kap35*I6mnv(r123456,r23456,r2345,r235,r35,r5)
 + kap123456*kap62345*kap4235*kap235*kap53*I6mnv(r123456,r23456,r2345,r235,r35,r3)
 + kap123456*kap62345*kap4235*kap325*kap25*I6mnv(r123456,r23456,r2345,r235,r25,r5)
 + kap123456*kap62345*kap4235*kap325*kap52*I6mnv(r123456,r23456,r2345,r235,r25,r2)
 + kap123456*kap62345*kap4235*kap523*kap23*I6mnv(r123456,r23456,r2345,r235,r23,r3)
 + kap123456*kap62345*kap4235*kap523*kap32*I6mnv(r123456,r23456,r2345,r235,r23,r2)
 + kap123456*kap62345*kap5234*kap234*kap34*I6mnv(r123456,r23456,r2345,r234,r34,r4)
 + kap123456*kap62345*kap5234*kap234*kap43*I6mnv(r123456,r23456,r2345,r234,r34,r3)
 + kap123456*kap62345*kap5234*kap324*kap24*I6mnv(r123456,r23456,r2345,r234,r24,r4)
 + kap123456*kap62345*kap5234*kap324*kap42*I6mnv(r123456,r23456,r2345,r234,r24,r2)
 + kap123456*kap62345*kap5234*kap423*kap23*I6mnv(r123456,r23456,r2345,r234,r23,r3)
 + kap123456*kap62345*kap5234*kap423*kap32*I6mnv(r123456,r23456,r2345,r234,r23,r2)
 + kap213456*kap13456*kap3456*kap456*kap56*I6mnv(r123456,r13456,r3456,r456,r56,r6)
 + kap213456*kap13456*kap3456*kap456*kap65*I6mnv(r123456,r13456,r3456,r456,r56,r5)
 + kap213456*kap13456*kap3456*kap546*kap46*I6mnv(r123456,r13456,r3456,r456,r46,r6)
 + kap213456*kap13456*kap3456*kap546*kap64*I6mnv(r123456,r13456,r3456,r456,r46,r4)
 + kap213456*kap13456*kap3456*kap645*kap45*I6mnv(r123456,r13456,r3456,r456,r45,r5)
 + kap213456*kap13456*kap3456*kap645*kap54*I6mnv(r123456,r13456,r3456,r456,r45,r4)
 + kap213456*kap13456*kap4356*kap356*kap56*I6mnv(r123456,r13456,r3456,r356,r56,r6)
 + kap213456*kap13456*kap4356*kap356*kap65*I6mnv(r123456,r13456,r3456,r356,r56,r5)
 + kap213456*kap13456*kap4356*kap536*kap36*I6mnv(r123456,r13456,r3456,r356,r36,r6)
 + kap213456*kap13456*kap4356*kap536*kap63*I6mnv(r123456,r13456,r3456,r356,r36,r3)
 + kap213456*kap13456*kap4356*kap635*kap35*I6mnv(r123456,r13456,r3456,r356,r35,r5)
 + kap213456*kap13456*kap4356*kap635*kap53*I6mnv(r123456,r13456,r3456,r356,r35,r3)
 + kap213456*kap13456*kap5346*kap346*kap46*I6mnv(r123456,r13456,r3456,r346,r46,r6)
 + kap213456*kap13456*kap5346*kap346*kap64*I6mnv(r123456,r13456,r3456,r346,r46,r4)
 + kap213456*kap13456*kap5346*kap436*kap36*I6mnv(r123456,r13456,r3456,r346,r36,r6)
 + kap213456*kap13456*kap5346*kap436*kap63*I6mnv(r123456,r13456,r3456,r346,r36,r3)
 + kap213456*kap13456*kap5346*kap634*kap34*I6mnv(r123456,r13456,r3456,r346,r34,r4)
 + kap213456*kap13456*kap5346*kap634*kap43*I6mnv(r123456,r13456,r3456,r346,r34,r3)
 + kap213456*kap13456*kap6345*kap345*kap45*I6mnv(r123456,r13456,r3456,r345,r45,r5)
 + kap213456*kap13456*kap6345*kap345*kap54*I6mnv(r123456,r13456,r3456,r345,r45,r4)
 + kap213456*kap13456*kap6345*kap435*kap35*I6mnv(r123456,r13456,r3456,r345,r35,r5)
 + kap213456*kap13456*kap6345*kap435*kap53*I6mnv(r123456,r13456,r3456,r345,r35,r3)
 + kap213456*kap13456*kap6345*kap534*kap34*I6mnv(r123456,r13456,r3456,r345,r34,r4)
 + kap213456*kap13456*kap6345*kap534*kap43*I6mnv(r123456,r13456,r3456,r345,r34,r3)
 + kap213456*kap31456*kap1456*kap456*kap56*I6mnv(r123456,r13456,r1456,r456,r56,r6)
 + kap213456*kap31456*kap1456*kap456*kap65*I6mnv(r123456,r13456,r1456,r456,r56,r5)
 + kap213456*kap31456*kap1456*kap546*kap46*I6mnv(r123456,r13456,r1456,r456,r46,r6)
 + kap213456*kap31456*kap1456*kap546*kap64*I6mnv(r123456,r13456,r1456,r456,r46,r4)
 + kap213456*kap31456*kap1456*kap645*kap45*I6mnv(r123456,r13456,r1456,r456,r45,r5)
 + kap213456*kap31456*kap1456*kap645*kap54*I6mnv(r123456,r13456,r1456,r456,r45,r4)
 + kap213456*kap31456*kap4156*kap156*kap56*I6mnv(r123456,r13456,r1456,r156,r56,r6)
 + kap213456*kap31456*kap4156*kap156*kap65*I6mnv(r123456,r13456,r1456,r156,r56,r5)
 + kap213456*kap31456*kap4156*kap516*kap16*I6mnv(r123456,r13456,r1456,r156,r16,r6)
 + kap213456*kap31456*kap4156*kap516*kap61*I6mnv(r123456,r13456,r1456,r156,r16,r1)
 + kap213456*kap31456*kap4156*kap615*kap15*I6mnv(r123456,r13456,r1456,r156,r15,r5)
 + kap213456*kap31456*kap4156*kap615*kap51*I6mnv(r123456,r13456,r1456,r156,r15,r1)
 + kap213456*kap31456*kap5146*kap146*kap46*I6mnv(r123456,r13456,r1456,r146,r46,r6)
 + kap213456*kap31456*kap5146*kap146*kap64*I6mnv(r123456,r13456,r1456,r146,r46,r4)
 + kap213456*kap31456*kap5146*kap416*kap16*I6mnv(r123456,r13456,r1456,r146,r16,r6)
 + kap213456*kap31456*kap5146*kap416*kap61*I6mnv(r123456,r13456,r1456,r146,r16,r1)
 + kap213456*kap31456*kap5146*kap614*kap14*I6mnv(r123456,r13456,r1456,r146,r14,r4)
 + kap213456*kap31456*kap5146*kap614*kap41*I6mnv(r123456,r13456,r1456,r146,r14,r1)
 + kap213456*kap31456*kap6145*kap145*kap45*I6mnv(r123456,r13456,r1456,r145,r45,r5)
 + kap213456*kap31456*kap6145*kap145*kap54*I6mnv(r123456,r13456,r1456,r145,r45,r4)
 + kap213456*kap31456*kap6145*kap415*kap15*I6mnv(r123456,r13456,r1456,r145,r15,r5)
 + kap213456*kap31456*kap6145*kap415*kap51*I6mnv(r123456,r13456,r1456,r145,r15,r1)
 + kap213456*kap31456*kap6145*kap514*kap14*I6mnv(r123456,r13456,r1456,r145,r14,r4)
 + kap213456*kap31456*kap6145*kap514*kap41*I6mnv(r123456,r13456,r1456,r145,r14,r1)
 + kap213456*kap41356*kap1356*kap356*kap56*I6mnv(r123456,r13456,r1356,r356,r56,r6)
 + kap213456*kap41356*kap1356*kap356*kap65*I6mnv(r123456,r13456,r1356,r356,r56,r5)
 + kap213456*kap41356*kap1356*kap536*kap36*I6mnv(r123456,r13456,r1356,r356,r36,r6)
 + kap213456*kap41356*kap1356*kap536*kap63*I6mnv(r123456,r13456,r1356,r356,r36,r3)
 + kap213456*kap41356*kap1356*kap635*kap35*I6mnv(r123456,r13456,r1356,r356,r35,r5)
 + kap213456*kap41356*kap1356*kap635*kap53*I6mnv(r123456,r13456,r1356,r356,r35,r3)
 + kap213456*kap41356*kap3156*kap156*kap56*I6mnv(r123456,r13456,r1356,r156,r56,r6)
 + kap213456*kap41356*kap3156*kap156*kap65*I6mnv(r123456,r13456,r1356,r156,r56,r5)
 + kap213456*kap41356*kap3156*kap516*kap16*I6mnv(r123456,r13456,r1356,r156,r16,r6)
 + kap213456*kap41356*kap3156*kap516*kap61*I6mnv(r123456,r13456,r1356,r156,r16,r1)
 + kap213456*kap41356*kap3156*kap615*kap15*I6mnv(r123456,r13456,r1356,r156,r15,r5)
 + kap213456*kap41356*kap3156*kap615*kap51*I6mnv(r123456,r13456,r1356,r156,r15,r1)
 + kap213456*kap41356*kap5136*kap136*kap36*I6mnv(r123456,r13456,r1356,r136,r36,r6)
 + kap213456*kap41356*kap5136*kap136*kap63*I6mnv(r123456,r13456,r1356,r136,r36,r3)
 + kap213456*kap41356*kap5136*kap316*kap16*I6mnv(r123456,r13456,r1356,r136,r16,r6)
 + kap213456*kap41356*kap5136*kap316*kap61*I6mnv(r123456,r13456,r1356,r136,r16,r1)
 + kap213456*kap41356*kap5136*kap613*kap13*I6mnv(r123456,r13456,r1356,r136,r13,r3)
 + kap213456*kap41356*kap5136*kap613*kap31*I6mnv(r123456,r13456,r1356,r136,r13,r1)
 + kap213456*kap41356*kap6135*kap135*kap35*I6mnv(r123456,r13456,r1356,r135,r35,r5)
 + kap213456*kap41356*kap6135*kap135*kap53*I6mnv(r123456,r13456,r1356,r135,r35,r3)
 + kap213456*kap41356*kap6135*kap315*kap15*I6mnv(r123456,r13456,r1356,r135,r15,r5)
 + kap213456*kap41356*kap6135*kap315*kap51*I6mnv(r123456,r13456,r1356,r135,r15,r1)
 + kap213456*kap41356*kap6135*kap513*kap13*I6mnv(r123456,r13456,r1356,r135,r13,r3)
 + kap213456*kap41356*kap6135*kap513*kap31*I6mnv(r123456,r13456,r1356,r135,r13,r1)
 + kap213456*kap51346*kap1346*kap346*kap46*I6mnv(r123456,r13456,r1346,r346,r46,r6)
 + kap213456*kap51346*kap1346*kap346*kap64*I6mnv(r123456,r13456,r1346,r346,r46,r4)
 + kap213456*kap51346*kap1346*kap436*kap36*I6mnv(r123456,r13456,r1346,r346,r36,r6)
 + kap213456*kap51346*kap1346*kap436*kap63*I6mnv(r123456,r13456,r1346,r346,r36,r3)
 + kap213456*kap51346*kap1346*kap634*kap34*I6mnv(r123456,r13456,r1346,r346,r34,r4)
 + kap213456*kap51346*kap1346*kap634*kap43*I6mnv(r123456,r13456,r1346,r346,r34,r3)
 + kap213456*kap51346*kap3146*kap146*kap46*I6mnv(r123456,r13456,r1346,r146,r46,r6)
 + kap213456*kap51346*kap3146*kap146*kap64*I6mnv(r123456,r13456,r1346,r146,r46,r4)
 + kap213456*kap51346*kap3146*kap416*kap16*I6mnv(r123456,r13456,r1346,r146,r16,r6)
 + kap213456*kap51346*kap3146*kap416*kap61*I6mnv(r123456,r13456,r1346,r146,r16,r1)
 + kap213456*kap51346*kap3146*kap614*kap14*I6mnv(r123456,r13456,r1346,r146,r14,r4)
 + kap213456*kap51346*kap3146*kap614*kap41*I6mnv(r123456,r13456,r1346,r146,r14,r1)
 + kap213456*kap51346*kap4136*kap136*kap36*I6mnv(r123456,r13456,r1346,r136,r36,r6)
 + kap213456*kap51346*kap4136*kap136*kap63*I6mnv(r123456,r13456,r1346,r136,r36,r3)
 + kap213456*kap51346*kap4136*kap316*kap16*I6mnv(r123456,r13456,r1346,r136,r16,r6)
 + kap213456*kap51346*kap4136*kap316*kap61*I6mnv(r123456,r13456,r1346,r136,r16,r1)
 + kap213456*kap51346*kap4136*kap613*kap13*I6mnv(r123456,r13456,r1346,r136,r13,r3)
 + kap213456*kap51346*kap4136*kap613*kap31*I6mnv(r123456,r13456,r1346,r136,r13,r1)
 + kap213456*kap51346*kap6134*kap134*kap34*I6mnv(r123456,r13456,r1346,r134,r34,r4)
 + kap213456*kap51346*kap6134*kap134*kap43*I6mnv(r123456,r13456,r1346,r134,r34,r3)
 + kap213456*kap51346*kap6134*kap314*kap14*I6mnv(r123456,r13456,r1346,r134,r14,r4)
 + kap213456*kap51346*kap6134*kap314*kap41*I6mnv(r123456,r13456,r1346,r134,r14,r1)
 + kap213456*kap51346*kap6134*kap413*kap13*I6mnv(r123456,r13456,r1346,r134,r13,r3)
 + kap213456*kap51346*kap6134*kap413*kap31*I6mnv(r123456,r13456,r1346,r134,r13,r1)
 + kap213456*kap61345*kap1345*kap345*kap45*I6mnv(r123456,r13456,r1345,r345,r45,r5)
 + kap213456*kap61345*kap1345*kap345*kap54*I6mnv(r123456,r13456,r1345,r345,r45,r4)
 + kap213456*kap61345*kap1345*kap435*kap35*I6mnv(r123456,r13456,r1345,r345,r35,r5)
 + kap213456*kap61345*kap1345*kap435*kap53*I6mnv(r123456,r13456,r1345,r345,r35,r3)
 + kap213456*kap61345*kap1345*kap534*kap34*I6mnv(r123456,r13456,r1345,r345,r34,r4)
 + kap213456*kap61345*kap1345*kap534*kap43*I6mnv(r123456,r13456,r1345,r345,r34,r3)
 + kap213456*kap61345*kap3145*kap145*kap45*I6mnv(r123456,r13456,r1345,r145,r45,r5)
 + kap213456*kap61345*kap3145*kap145*kap54*I6mnv(r123456,r13456,r1345,r145,r45,r4)
 + kap213456*kap61345*kap3145*kap415*kap15*I6mnv(r123456,r13456,r1345,r145,r15,r5)
 + kap213456*kap61345*kap3145*kap415*kap51*I6mnv(r123456,r13456,r1345,r145,r15,r1)
 + kap213456*kap61345*kap3145*kap514*kap14*I6mnv(r123456,r13456,r1345,r145,r14,r4)
 + kap213456*kap61345*kap3145*kap514*kap41*I6mnv(r123456,r13456,r1345,r145,r14,r1)
 + kap213456*kap61345*kap4135*kap135*kap35*I6mnv(r123456,r13456,r1345,r135,r35,r5)
 + kap213456*kap61345*kap4135*kap135*kap53*I6mnv(r123456,r13456,r1345,r135,r35,r3)
 + kap213456*kap61345*kap4135*kap315*kap15*I6mnv(r123456,r13456,r1345,r135,r15,r5)
 + kap213456*kap61345*kap4135*kap315*kap51*I6mnv(r123456,r13456,r1345,r135,r15,r1)
 + kap213456*kap61345*kap4135*kap513*kap13*I6mnv(r123456,r13456,r1345,r135,r13,r3)
 + kap213456*kap61345*kap4135*kap513*kap31*I6mnv(r123456,r13456,r1345,r135,r13,r1)
 + kap213456*kap61345*kap5134*kap134*kap34*I6mnv(r123456,r13456,r1345,r134,r34,r4)
 + kap213456*kap61345*kap5134*kap134*kap43*I6mnv(r123456,r13456,r1345,r134,r34,r3)
 + kap213456*kap61345*kap5134*kap314*kap14*I6mnv(r123456,r13456,r1345,r134,r14,r4)
 + kap213456*kap61345*kap5134*kap314*kap41*I6mnv(r123456,r13456,r1345,r134,r14,r1)
 + kap213456*kap61345*kap5134*kap413*kap13*I6mnv(r123456,r13456,r1345,r134,r13,r3)
 + kap213456*kap61345*kap5134*kap413*kap31*I6mnv(r123456,r13456,r1345,r134,r13,r1)
 + kap312456*kap12456*kap2456*kap456*kap56*I6mnv(r123456,r12456,r2456,r456,r56,r6)
 + kap312456*kap12456*kap2456*kap456*kap65*I6mnv(r123456,r12456,r2456,r456,r56,r5)
 + kap312456*kap12456*kap2456*kap546*kap46*I6mnv(r123456,r12456,r2456,r456,r46,r6)
 + kap312456*kap12456*kap2456*kap546*kap64*I6mnv(r123456,r12456,r2456,r456,r46,r4)
 + kap312456*kap12456*kap2456*kap645*kap45*I6mnv(r123456,r12456,r2456,r456,r45,r5)
 + kap312456*kap12456*kap2456*kap645*kap54*I6mnv(r123456,r12456,r2456,r456,r45,r4)
 + kap312456*kap12456*kap4256*kap256*kap56*I6mnv(r123456,r12456,r2456,r256,r56,r6)
 + kap312456*kap12456*kap4256*kap256*kap65*I6mnv(r123456,r12456,r2456,r256,r56,r5)
 + kap312456*kap12456*kap4256*kap526*kap26*I6mnv(r123456,r12456,r2456,r256,r26,r6)
 + kap312456*kap12456*kap4256*kap526*kap62*I6mnv(r123456,r12456,r2456,r256,r26,r2)
 + kap312456*kap12456*kap4256*kap625*kap25*I6mnv(r123456,r12456,r2456,r256,r25,r5)
 + kap312456*kap12456*kap4256*kap625*kap52*I6mnv(r123456,r12456,r2456,r256,r25,r2)
 + kap312456*kap12456*kap5246*kap246*kap46*I6mnv(r123456,r12456,r2456,r246,r46,r6)
 + kap312456*kap12456*kap5246*kap246*kap64*I6mnv(r123456,r12456,r2456,r246,r46,r4)
 + kap312456*kap12456*kap5246*kap426*kap26*I6mnv(r123456,r12456,r2456,r246,r26,r6)
 + kap312456*kap12456*kap5246*kap426*kap62*I6mnv(r123456,r12456,r2456,r246,r26,r2)
 + kap312456*kap12456*kap5246*kap624*kap24*I6mnv(r123456,r12456,r2456,r246,r24,r4)
 + kap312456*kap12456*kap5246*kap624*kap42*I6mnv(r123456,r12456,r2456,r246,r24,r2)
 + kap312456*kap12456*kap6245*kap245*kap45*I6mnv(r123456,r12456,r2456,r245,r45,r5)
 + kap312456*kap12456*kap6245*kap245*kap54*I6mnv(r123456,r12456,r2456,r245,r45,r4)
 + kap312456*kap12456*kap6245*kap425*kap25*I6mnv(r123456,r12456,r2456,r245,r25,r5)
 + kap312456*kap12456*kap6245*kap425*kap52*I6mnv(r123456,r12456,r2456,r245,r25,r2)
 + kap312456*kap12456*kap6245*kap524*kap24*I6mnv(r123456,r12456,r2456,r245,r24,r4)
 + kap312456*kap12456*kap6245*kap524*kap42*I6mnv(r123456,r12456,r2456,r245,r24,r2)
 + kap312456*kap21456*kap1456*kap456*kap56*I6mnv(r123456,r12456,r1456,r456,r56,r6)
 + kap312456*kap21456*kap1456*kap456*kap65*I6mnv(r123456,r12456,r1456,r456,r56,r5)
 + kap312456*kap21456*kap1456*kap546*kap46*I6mnv(r123456,r12456,r1456,r456,r46,r6)
 + kap312456*kap21456*kap1456*kap546*kap64*I6mnv(r123456,r12456,r1456,r456,r46,r4)
 + kap312456*kap21456*kap1456*kap645*kap45*I6mnv(r123456,r12456,r1456,r456,r45,r5)
 + kap312456*kap21456*kap1456*kap645*kap54*I6mnv(r123456,r12456,r1456,r456,r45,r4)
 + kap312456*kap21456*kap4156*kap156*kap56*I6mnv(r123456,r12456,r1456,r156,r56,r6)
 + kap312456*kap21456*kap4156*kap156*kap65*I6mnv(r123456,r12456,r1456,r156,r56,r5)
 + kap312456*kap21456*kap4156*kap516*kap16*I6mnv(r123456,r12456,r1456,r156,r16,r6)
 + kap312456*kap21456*kap4156*kap516*kap61*I6mnv(r123456,r12456,r1456,r156,r16,r1)
 + kap312456*kap21456*kap4156*kap615*kap15*I6mnv(r123456,r12456,r1456,r156,r15,r5)
 + kap312456*kap21456*kap4156*kap615*kap51*I6mnv(r123456,r12456,r1456,r156,r15,r1)
 + kap312456*kap21456*kap5146*kap146*kap46*I6mnv(r123456,r12456,r1456,r146,r46,r6)
 + kap312456*kap21456*kap5146*kap146*kap64*I6mnv(r123456,r12456,r1456,r146,r46,r4)
 + kap312456*kap21456*kap5146*kap416*kap16*I6mnv(r123456,r12456,r1456,r146,r16,r6)
 + kap312456*kap21456*kap5146*kap416*kap61*I6mnv(r123456,r12456,r1456,r146,r16,r1)
 + kap312456*kap21456*kap5146*kap614*kap14*I6mnv(r123456,r12456,r1456,r146,r14,r4)
 + kap312456*kap21456*kap5146*kap614*kap41*I6mnv(r123456,r12456,r1456,r146,r14,r1)
 + kap312456*kap21456*kap6145*kap145*kap45*I6mnv(r123456,r12456,r1456,r145,r45,r5)
 + kap312456*kap21456*kap6145*kap145*kap54*I6mnv(r123456,r12456,r1456,r145,r45,r4)
 + kap312456*kap21456*kap6145*kap415*kap15*I6mnv(r123456,r12456,r1456,r145,r15,r5)
 + kap312456*kap21456*kap6145*kap415*kap51*I6mnv(r123456,r12456,r1456,r145,r15,r1)
 + kap312456*kap21456*kap6145*kap514*kap14*I6mnv(r123456,r12456,r1456,r145,r14,r4)
 + kap312456*kap21456*kap6145*kap514*kap41*I6mnv(r123456,r12456,r1456,r145,r14,r1)
 + kap312456*kap41256*kap1256*kap256*kap56*I6mnv(r123456,r12456,r1256,r256,r56,r6)
 + kap312456*kap41256*kap1256*kap256*kap65*I6mnv(r123456,r12456,r1256,r256,r56,r5)
 + kap312456*kap41256*kap1256*kap526*kap26*I6mnv(r123456,r12456,r1256,r256,r26,r6)
 + kap312456*kap41256*kap1256*kap526*kap62*I6mnv(r123456,r12456,r1256,r256,r26,r2)
 + kap312456*kap41256*kap1256*kap625*kap25*I6mnv(r123456,r12456,r1256,r256,r25,r5)
 + kap312456*kap41256*kap1256*kap625*kap52*I6mnv(r123456,r12456,r1256,r256,r25,r2)
 + kap312456*kap41256*kap2156*kap156*kap56*I6mnv(r123456,r12456,r1256,r156,r56,r6)
 + kap312456*kap41256*kap2156*kap156*kap65*I6mnv(r123456,r12456,r1256,r156,r56,r5)
 + kap312456*kap41256*kap2156*kap516*kap16*I6mnv(r123456,r12456,r1256,r156,r16,r6)
 + kap312456*kap41256*kap2156*kap516*kap61*I6mnv(r123456,r12456,r1256,r156,r16,r1)
 + kap312456*kap41256*kap2156*kap615*kap15*I6mnv(r123456,r12456,r1256,r156,r15,r5)
 + kap312456*kap41256*kap2156*kap615*kap51*I6mnv(r123456,r12456,r1256,r156,r15,r1)
 + kap312456*kap41256*kap5126*kap126*kap26*I6mnv(r123456,r12456,r1256,r126,r26,r6)
 + kap312456*kap41256*kap5126*kap126*kap62*I6mnv(r123456,r12456,r1256,r126,r26,r2)
 + kap312456*kap41256*kap5126*kap216*kap16*I6mnv(r123456,r12456,r1256,r126,r16,r6)
 + kap312456*kap41256*kap5126*kap216*kap61*I6mnv(r123456,r12456,r1256,r126,r16,r1)
 + kap312456*kap41256*kap5126*kap612*kap12*I6mnv(r123456,r12456,r1256,r126,r12,r2)
 + kap312456*kap41256*kap5126*kap612*kap21*I6mnv(r123456,r12456,r1256,r126,r12,r1)
 + kap312456*kap41256*kap6125*kap125*kap25*I6mnv(r123456,r12456,r1256,r125,r25,r5)
 + kap312456*kap41256*kap6125*kap125*kap52*I6mnv(r123456,r12456,r1256,r125,r25,r2)
 + kap312456*kap41256*kap6125*kap215*kap15*I6mnv(r123456,r12456,r1256,r125,r15,r5)
 + kap312456*kap41256*kap6125*kap215*kap51*I6mnv(r123456,r12456,r1256,r125,r15,r1)
 + kap312456*kap41256*kap6125*kap512*kap12*I6mnv(r123456,r12456,r1256,r125,r12,r2)
 + kap312456*kap41256*kap6125*kap512*kap21*I6mnv(r123456,r12456,r1256,r125,r12,r1)
 + kap312456*kap51246*kap1246*kap246*kap46*I6mnv(r123456,r12456,r1246,r246,r46,r6)
 + kap312456*kap51246*kap1246*kap246*kap64*I6mnv(r123456,r12456,r1246,r246,r46,r4)
 + kap312456*kap51246*kap1246*kap426*kap26*I6mnv(r123456,r12456,r1246,r246,r26,r6)
 + kap312456*kap51246*kap1246*kap426*kap62*I6mnv(r123456,r12456,r1246,r246,r26,r2)
 + kap312456*kap51246*kap1246*kap624*kap24*I6mnv(r123456,r12456,r1246,r246,r24,r4)
 + kap312456*kap51246*kap1246*kap624*kap42*I6mnv(r123456,r12456,r1246,r246,r24,r2)
 + kap312456*kap51246*kap2146*kap146*kap46*I6mnv(r123456,r12456,r1246,r146,r46,r6)
 + kap312456*kap51246*kap2146*kap146*kap64*I6mnv(r123456,r12456,r1246,r146,r46,r4)
 + kap312456*kap51246*kap2146*kap416*kap16*I6mnv(r123456,r12456,r1246,r146,r16,r6)
 + kap312456*kap51246*kap2146*kap416*kap61*I6mnv(r123456,r12456,r1246,r146,r16,r1)
 + kap312456*kap51246*kap2146*kap614*kap14*I6mnv(r123456,r12456,r1246,r146,r14,r4)
 + kap312456*kap51246*kap2146*kap614*kap41*I6mnv(r123456,r12456,r1246,r146,r14,r1)
 + kap312456*kap51246*kap4126*kap126*kap26*I6mnv(r123456,r12456,r1246,r126,r26,r6)
 + kap312456*kap51246*kap4126*kap126*kap62*I6mnv(r123456,r12456,r1246,r126,r26,r2)
 + kap312456*kap51246*kap4126*kap216*kap16*I6mnv(r123456,r12456,r1246,r126,r16,r6)
 + kap312456*kap51246*kap4126*kap216*kap61*I6mnv(r123456,r12456,r1246,r126,r16,r1)
 + kap312456*kap51246*kap4126*kap612*kap12*I6mnv(r123456,r12456,r1246,r126,r12,r2)
 + kap312456*kap51246*kap4126*kap612*kap21*I6mnv(r123456,r12456,r1246,r126,r12,r1)
 + kap312456*kap51246*kap6124*kap124*kap24*I6mnv(r123456,r12456,r1246,r124,r24,r4)
 + kap312456*kap51246*kap6124*kap124*kap42*I6mnv(r123456,r12456,r1246,r124,r24,r2)
 + kap312456*kap51246*kap6124*kap214*kap14*I6mnv(r123456,r12456,r1246,r124,r14,r4)
 + kap312456*kap51246*kap6124*kap214*kap41*I6mnv(r123456,r12456,r1246,r124,r14,r1)
 + kap312456*kap51246*kap6124*kap412*kap12*I6mnv(r123456,r12456,r1246,r124,r12,r2)
 + kap312456*kap51246*kap6124*kap412*kap21*I6mnv(r123456,r12456,r1246,r124,r12,r1)
 + kap312456*kap61245*kap1245*kap245*kap45*I6mnv(r123456,r12456,r1245,r245,r45,r5)
 + kap312456*kap61245*kap1245*kap245*kap54*I6mnv(r123456,r12456,r1245,r245,r45,r4)
 + kap312456*kap61245*kap1245*kap425*kap25*I6mnv(r123456,r12456,r1245,r245,r25,r5)
 + kap312456*kap61245*kap1245*kap425*kap52*I6mnv(r123456,r12456,r1245,r245,r25,r2)
 + kap312456*kap61245*kap1245*kap524*kap24*I6mnv(r123456,r12456,r1245,r245,r24,r4)
 + kap312456*kap61245*kap1245*kap524*kap42*I6mnv(r123456,r12456,r1245,r245,r24,r2)
 + kap312456*kap61245*kap2145*kap145*kap45*I6mnv(r123456,r12456,r1245,r145,r45,r5)
 + kap312456*kap61245*kap2145*kap145*kap54*I6mnv(r123456,r12456,r1245,r145,r45,r4)
 + kap312456*kap61245*kap2145*kap415*kap15*I6mnv(r123456,r12456,r1245,r145,r15,r5)
 + kap312456*kap61245*kap2145*kap415*kap51*I6mnv(r123456,r12456,r1245,r145,r15,r1)
 + kap312456*kap61245*kap2145*kap514*kap14*I6mnv(r123456,r12456,r1245,r145,r14,r4)
 + kap312456*kap61245*kap2145*kap514*kap41*I6mnv(r123456,r12456,r1245,r145,r14,r1)
 + kap312456*kap61245*kap4125*kap125*kap25*I6mnv(r123456,r12456,r1245,r125,r25,r5)
 + kap312456*kap61245*kap4125*kap125*kap52*I6mnv(r123456,r12456,r1245,r125,r25,r2)
 + kap312456*kap61245*kap4125*kap215*kap15*I6mnv(r123456,r12456,r1245,r125,r15,r5)
 + kap312456*kap61245*kap4125*kap215*kap51*I6mnv(r123456,r12456,r1245,r125,r15,r1)
 + kap312456*kap61245*kap4125*kap512*kap12*I6mnv(r123456,r12456,r1245,r125,r12,r2)
 + kap312456*kap61245*kap4125*kap512*kap21*I6mnv(r123456,r12456,r1245,r125,r12,r1)
 + kap312456*kap61245*kap5124*kap124*kap24*I6mnv(r123456,r12456,r1245,r124,r24,r4)
 + kap312456*kap61245*kap5124*kap124*kap42*I6mnv(r123456,r12456,r1245,r124,r24,r2)
 + kap312456*kap61245*kap5124*kap214*kap14*I6mnv(r123456,r12456,r1245,r124,r14,r4)
 + kap312456*kap61245*kap5124*kap214*kap41*I6mnv(r123456,r12456,r1245,r124,r14,r1)
 + kap312456*kap61245*kap5124*kap412*kap12*I6mnv(r123456,r12456,r1245,r124,r12,r2)
 + kap312456*kap61245*kap5124*kap412*kap21*I6mnv(r123456,r12456,r1245,r124,r12,r1)
 + kap412356*kap12356*kap2356*kap356*kap56*I6mnv(r123456,r12356,r2356,r356,r56,r6)
 + kap412356*kap12356*kap2356*kap356*kap65*I6mnv(r123456,r12356,r2356,r356,r56,r5)
 + kap412356*kap12356*kap2356*kap536*kap36*I6mnv(r123456,r12356,r2356,r356,r36,r6)
 + kap412356*kap12356*kap2356*kap536*kap63*I6mnv(r123456,r12356,r2356,r356,r36,r3)
 + kap412356*kap12356*kap2356*kap635*kap35*I6mnv(r123456,r12356,r2356,r356,r35,r5)
 + kap412356*kap12356*kap2356*kap635*kap53*I6mnv(r123456,r12356,r2356,r356,r35,r3)
 + kap412356*kap12356*kap3256*kap256*kap56*I6mnv(r123456,r12356,r2356,r256,r56,r6)
 + kap412356*kap12356*kap3256*kap256*kap65*I6mnv(r123456,r12356,r2356,r256,r56,r5)
 + kap412356*kap12356*kap3256*kap526*kap26*I6mnv(r123456,r12356,r2356,r256,r26,r6)
 + kap412356*kap12356*kap3256*kap526*kap62*I6mnv(r123456,r12356,r2356,r256,r26,r2)
 + kap412356*kap12356*kap3256*kap625*kap25*I6mnv(r123456,r12356,r2356,r256,r25,r5)
 + kap412356*kap12356*kap3256*kap625*kap52*I6mnv(r123456,r12356,r2356,r256,r25,r2)
 + kap412356*kap12356*kap5236*kap236*kap36*I6mnv(r123456,r12356,r2356,r236,r36,r6)
 + kap412356*kap12356*kap5236*kap236*kap63*I6mnv(r123456,r12356,r2356,r236,r36,r3)
 + kap412356*kap12356*kap5236*kap326*kap26*I6mnv(r123456,r12356,r2356,r236,r26,r6)
 + kap412356*kap12356*kap5236*kap326*kap62*I6mnv(r123456,r12356,r2356,r236,r26,r2)
 + kap412356*kap12356*kap5236*kap623*kap23*I6mnv(r123456,r12356,r2356,r236,r23,r3)
 + kap412356*kap12356*kap5236*kap623*kap32*I6mnv(r123456,r12356,r2356,r236,r23,r2)
 + kap412356*kap12356*kap6235*kap235*kap35*I6mnv(r123456,r12356,r2356,r235,r35,r5)
 + kap412356*kap12356*kap6235*kap235*kap53*I6mnv(r123456,r12356,r2356,r235,r35,r3)
 + kap412356*kap12356*kap6235*kap325*kap25*I6mnv(r123456,r12356,r2356,r235,r25,r5)
 + kap412356*kap12356*kap6235*kap325*kap52*I6mnv(r123456,r12356,r2356,r235,r25,r2)
 + kap412356*kap12356*kap6235*kap523*kap23*I6mnv(r123456,r12356,r2356,r235,r23,r3)
 + kap412356*kap12356*kap6235*kap523*kap32*I6mnv(r123456,r12356,r2356,r235,r23,r2)
 + kap412356*kap21356*kap1356*kap356*kap56*I6mnv(r123456,r12356,r1356,r356,r56,r6)
 + kap412356*kap21356*kap1356*kap356*kap65*I6mnv(r123456,r12356,r1356,r356,r56,r5)
 + kap412356*kap21356*kap1356*kap536*kap36*I6mnv(r123456,r12356,r1356,r356,r36,r6)
 + kap412356*kap21356*kap1356*kap536*kap63*I6mnv(r123456,r12356,r1356,r356,r36,r3)
 + kap412356*kap21356*kap1356*kap635*kap35*I6mnv(r123456,r12356,r1356,r356,r35,r5)
 + kap412356*kap21356*kap1356*kap635*kap53*I6mnv(r123456,r12356,r1356,r356,r35,r3)
 + kap412356*kap21356*kap3156*kap156*kap56*I6mnv(r123456,r12356,r1356,r156,r56,r6)
 + kap412356*kap21356*kap3156*kap156*kap65*I6mnv(r123456,r12356,r1356,r156,r56,r5)
 + kap412356*kap21356*kap3156*kap516*kap16*I6mnv(r123456,r12356,r1356,r156,r16,r6)
 + kap412356*kap21356*kap3156*kap516*kap61*I6mnv(r123456,r12356,r1356,r156,r16,r1)
 + kap412356*kap21356*kap3156*kap615*kap15*I6mnv(r123456,r12356,r1356,r156,r15,r5)
 + kap412356*kap21356*kap3156*kap615*kap51*I6mnv(r123456,r12356,r1356,r156,r15,r1)
 + kap412356*kap21356*kap5136*kap136*kap36*I6mnv(r123456,r12356,r1356,r136,r36,r6)
 + kap412356*kap21356*kap5136*kap136*kap63*I6mnv(r123456,r12356,r1356,r136,r36,r3)
 + kap412356*kap21356*kap5136*kap316*kap16*I6mnv(r123456,r12356,r1356,r136,r16,r6)
 + kap412356*kap21356*kap5136*kap316*kap61*I6mnv(r123456,r12356,r1356,r136,r16,r1)
 + kap412356*kap21356*kap5136*kap613*kap13*I6mnv(r123456,r12356,r1356,r136,r13,r3)
 + kap412356*kap21356*kap5136*kap613*kap31*I6mnv(r123456,r12356,r1356,r136,r13,r1)
 + kap412356*kap21356*kap6135*kap135*kap35*I6mnv(r123456,r12356,r1356,r135,r35,r5)
 + kap412356*kap21356*kap6135*kap135*kap53*I6mnv(r123456,r12356,r1356,r135,r35,r3)
 + kap412356*kap21356*kap6135*kap315*kap15*I6mnv(r123456,r12356,r1356,r135,r15,r5)
 + kap412356*kap21356*kap6135*kap315*kap51*I6mnv(r123456,r12356,r1356,r135,r15,r1)
 + kap412356*kap21356*kap6135*kap513*kap13*I6mnv(r123456,r12356,r1356,r135,r13,r3)
 + kap412356*kap21356*kap6135*kap513*kap31*I6mnv(r123456,r12356,r1356,r135,r13,r1)
 + kap412356*kap31256*kap1256*kap256*kap56*I6mnv(r123456,r12356,r1256,r256,r56,r6)
 + kap412356*kap31256*kap1256*kap256*kap65*I6mnv(r123456,r12356,r1256,r256,r56,r5)
 + kap412356*kap31256*kap1256*kap526*kap26*I6mnv(r123456,r12356,r1256,r256,r26,r6)
 + kap412356*kap31256*kap1256*kap526*kap62*I6mnv(r123456,r12356,r1256,r256,r26,r2)
 + kap412356*kap31256*kap1256*kap625*kap25*I6mnv(r123456,r12356,r1256,r256,r25,r5)
 + kap412356*kap31256*kap1256*kap625*kap52*I6mnv(r123456,r12356,r1256,r256,r25,r2)
 + kap412356*kap31256*kap2156*kap156*kap56*I6mnv(r123456,r12356,r1256,r156,r56,r6)
 + kap412356*kap31256*kap2156*kap156*kap65*I6mnv(r123456,r12356,r1256,r156,r56,r5)
 + kap412356*kap31256*kap2156*kap516*kap16*I6mnv(r123456,r12356,r1256,r156,r16,r6)
 + kap412356*kap31256*kap2156*kap516*kap61*I6mnv(r123456,r12356,r1256,r156,r16,r1)
 + kap412356*kap31256*kap2156*kap615*kap15*I6mnv(r123456,r12356,r1256,r156,r15,r5)
 + kap412356*kap31256*kap2156*kap615*kap51*I6mnv(r123456,r12356,r1256,r156,r15,r1)
 + kap412356*kap31256*kap5126*kap126*kap26*I6mnv(r123456,r12356,r1256,r126,r26,r6)
 + kap412356*kap31256*kap5126*kap126*kap62*I6mnv(r123456,r12356,r1256,r126,r26,r2)
 + kap412356*kap31256*kap5126*kap216*kap16*I6mnv(r123456,r12356,r1256,r126,r16,r6)
 + kap412356*kap31256*kap5126*kap216*kap61*I6mnv(r123456,r12356,r1256,r126,r16,r1)
 + kap412356*kap31256*kap5126*kap612*kap12*I6mnv(r123456,r12356,r1256,r126,r12,r2)
 + kap412356*kap31256*kap5126*kap612*kap21*I6mnv(r123456,r12356,r1256,r126,r12,r1)
 + kap412356*kap31256*kap6125*kap125*kap25*I6mnv(r123456,r12356,r1256,r125,r25,r5)
 + kap412356*kap31256*kap6125*kap125*kap52*I6mnv(r123456,r12356,r1256,r125,r25,r2)
 + kap412356*kap31256*kap6125*kap215*kap15*I6mnv(r123456,r12356,r1256,r125,r15,r5)
 + kap412356*kap31256*kap6125*kap215*kap51*I6mnv(r123456,r12356,r1256,r125,r15,r1)
 + kap412356*kap31256*kap6125*kap512*kap12*I6mnv(r123456,r12356,r1256,r125,r12,r2)
 + kap412356*kap31256*kap6125*kap512*kap21*I6mnv(r123456,r12356,r1256,r125,r12,r1)
 + kap412356*kap51236*kap1236*kap236*kap36*I6mnv(r123456,r12356,r1236,r236,r36,r6)
 + kap412356*kap51236*kap1236*kap236*kap63*I6mnv(r123456,r12356,r1236,r236,r36,r3)
 + kap412356*kap51236*kap1236*kap326*kap26*I6mnv(r123456,r12356,r1236,r236,r26,r6)
 + kap412356*kap51236*kap1236*kap326*kap62*I6mnv(r123456,r12356,r1236,r236,r26,r2)
 + kap412356*kap51236*kap1236*kap623*kap23*I6mnv(r123456,r12356,r1236,r236,r23,r3)
 + kap412356*kap51236*kap1236*kap623*kap32*I6mnv(r123456,r12356,r1236,r236,r23,r2)
 + kap412356*kap51236*kap2136*kap136*kap36*I6mnv(r123456,r12356,r1236,r136,r36,r6)
 + kap412356*kap51236*kap2136*kap136*kap63*I6mnv(r123456,r12356,r1236,r136,r36,r3)
 + kap412356*kap51236*kap2136*kap316*kap16*I6mnv(r123456,r12356,r1236,r136,r16,r6)
 + kap412356*kap51236*kap2136*kap316*kap61*I6mnv(r123456,r12356,r1236,r136,r16,r1)
 + kap412356*kap51236*kap2136*kap613*kap13*I6mnv(r123456,r12356,r1236,r136,r13,r3)
 + kap412356*kap51236*kap2136*kap613*kap31*I6mnv(r123456,r12356,r1236,r136,r13,r1)
 + kap412356*kap51236*kap3126*kap126*kap26*I6mnv(r123456,r12356,r1236,r126,r26,r6)
 + kap412356*kap51236*kap3126*kap126*kap62*I6mnv(r123456,r12356,r1236,r126,r26,r2)
 + kap412356*kap51236*kap3126*kap216*kap16*I6mnv(r123456,r12356,r1236,r126,r16,r6)
 + kap412356*kap51236*kap3126*kap216*kap61*I6mnv(r123456,r12356,r1236,r126,r16,r1)
 + kap412356*kap51236*kap3126*kap612*kap12*I6mnv(r123456,r12356,r1236,r126,r12,r2)
 + kap412356*kap51236*kap3126*kap612*kap21*I6mnv(r123456,r12356,r1236,r126,r12,r1)
 + kap412356*kap51236*kap6123*kap123*kap23*I6mnv(r123456,r12356,r1236,r123,r23,r3)
 + kap412356*kap51236*kap6123*kap123*kap32*I6mnv(r123456,r12356,r1236,r123,r23,r2)
 + kap412356*kap51236*kap6123*kap213*kap13*I6mnv(r123456,r12356,r1236,r123,r13,r3)
 + kap412356*kap51236*kap6123*kap213*kap31*I6mnv(r123456,r12356,r1236,r123,r13,r1)
 + kap412356*kap51236*kap6123*kap312*kap12*I6mnv(r123456,r12356,r1236,r123,r12,r2)
 + kap412356*kap51236*kap6123*kap312*kap21*I6mnv(r123456,r12356,r1236,r123,r12,r1)
 + kap412356*kap61235*kap1235*kap235*kap35*I6mnv(r123456,r12356,r1235,r235,r35,r5)
 + kap412356*kap61235*kap1235*kap235*kap53*I6mnv(r123456,r12356,r1235,r235,r35,r3)
 + kap412356*kap61235*kap1235*kap325*kap25*I6mnv(r123456,r12356,r1235,r235,r25,r5)
 + kap412356*kap61235*kap1235*kap325*kap52*I6mnv(r123456,r12356,r1235,r235,r25,r2)
 + kap412356*kap61235*kap1235*kap523*kap23*I6mnv(r123456,r12356,r1235,r235,r23,r3)
 + kap412356*kap61235*kap1235*kap523*kap32*I6mnv(r123456,r12356,r1235,r235,r23,r2)
 + kap412356*kap61235*kap2135*kap135*kap35*I6mnv(r123456,r12356,r1235,r135,r35,r5)
 + kap412356*kap61235*kap2135*kap135*kap53*I6mnv(r123456,r12356,r1235,r135,r35,r3)
 + kap412356*kap61235*kap2135*kap315*kap15*I6mnv(r123456,r12356,r1235,r135,r15,r5)
 + kap412356*kap61235*kap2135*kap315*kap51*I6mnv(r123456,r12356,r1235,r135,r15,r1)
 + kap412356*kap61235*kap2135*kap513*kap13*I6mnv(r123456,r12356,r1235,r135,r13,r3)
 + kap412356*kap61235*kap2135*kap513*kap31*I6mnv(r123456,r12356,r1235,r135,r13,r1)
 + kap412356*kap61235*kap3125*kap125*kap25*I6mnv(r123456,r12356,r1235,r125,r25,r5)
 + kap412356*kap61235*kap3125*kap125*kap52*I6mnv(r123456,r12356,r1235,r125,r25,r2)
 + kap412356*kap61235*kap3125*kap215*kap15*I6mnv(r123456,r12356,r1235,r125,r15,r5)
 + kap412356*kap61235*kap3125*kap215*kap51*I6mnv(r123456,r12356,r1235,r125,r15,r1)
 + kap412356*kap61235*kap3125*kap512*kap12*I6mnv(r123456,r12356,r1235,r125,r12,r2)
 + kap412356*kap61235*kap3125*kap512*kap21*I6mnv(r123456,r12356,r1235,r125,r12,r1)
 + kap412356*kap61235*kap5123*kap123*kap23*I6mnv(r123456,r12356,r1235,r123,r23,r3)
 + kap412356*kap61235*kap5123*kap123*kap32*I6mnv(r123456,r12356,r1235,r123,r23,r2)
 + kap412356*kap61235*kap5123*kap213*kap13*I6mnv(r123456,r12356,r1235,r123,r13,r3)
 + kap412356*kap61235*kap5123*kap213*kap31*I6mnv(r123456,r12356,r1235,r123,r13,r1)
 + kap412356*kap61235*kap5123*kap312*kap12*I6mnv(r123456,r12356,r1235,r123,r12,r2)
 + kap412356*kap61235*kap5123*kap312*kap21*I6mnv(r123456,r12356,r1235,r123,r12,r1)
 + kap512346*kap12346*kap2346*kap346*kap46*I6mnv(r123456,r12346,r2346,r346,r46,r6)
 + kap512346*kap12346*kap2346*kap346*kap64*I6mnv(r123456,r12346,r2346,r346,r46,r4)
 + kap512346*kap12346*kap2346*kap436*kap36*I6mnv(r123456,r12346,r2346,r346,r36,r6)
 + kap512346*kap12346*kap2346*kap436*kap63*I6mnv(r123456,r12346,r2346,r346,r36,r3)
 + kap512346*kap12346*kap2346*kap634*kap34*I6mnv(r123456,r12346,r2346,r346,r34,r4)
 + kap512346*kap12346*kap2346*kap634*kap43*I6mnv(r123456,r12346,r2346,r346,r34,r3)
 + kap512346*kap12346*kap3246*kap246*kap46*I6mnv(r123456,r12346,r2346,r246,r46,r6)
 + kap512346*kap12346*kap3246*kap246*kap64*I6mnv(r123456,r12346,r2346,r246,r46,r4)
 + kap512346*kap12346*kap3246*kap426*kap26*I6mnv(r123456,r12346,r2346,r246,r26,r6)
 + kap512346*kap12346*kap3246*kap426*kap62*I6mnv(r123456,r12346,r2346,r246,r26,r2)
 + kap512346*kap12346*kap3246*kap624*kap24*I6mnv(r123456,r12346,r2346,r246,r24,r4)
 + kap512346*kap12346*kap3246*kap624*kap42*I6mnv(r123456,r12346,r2346,r246,r24,r2)
 + kap512346*kap12346*kap4236*kap236*kap36*I6mnv(r123456,r12346,r2346,r236,r36,r6)
 + kap512346*kap12346*kap4236*kap236*kap63*I6mnv(r123456,r12346,r2346,r236,r36,r3)
 + kap512346*kap12346*kap4236*kap326*kap26*I6mnv(r123456,r12346,r2346,r236,r26,r6)
 + kap512346*kap12346*kap4236*kap326*kap62*I6mnv(r123456,r12346,r2346,r236,r26,r2)
 + kap512346*kap12346*kap4236*kap623*kap23*I6mnv(r123456,r12346,r2346,r236,r23,r3)
 + kap512346*kap12346*kap4236*kap623*kap32*I6mnv(r123456,r12346,r2346,r236,r23,r2)
 + kap512346*kap12346*kap6234*kap234*kap34*I6mnv(r123456,r12346,r2346,r234,r34,r4)
 + kap512346*kap12346*kap6234*kap234*kap43*I6mnv(r123456,r12346,r2346,r234,r34,r3)
 + kap512346*kap12346*kap6234*kap324*kap24*I6mnv(r123456,r12346,r2346,r234,r24,r4)
 + kap512346*kap12346*kap6234*kap324*kap42*I6mnv(r123456,r12346,r2346,r234,r24,r2)
 + kap512346*kap12346*kap6234*kap423*kap23*I6mnv(r123456,r12346,r2346,r234,r23,r3)
 + kap512346*kap12346*kap6234*kap423*kap32*I6mnv(r123456,r12346,r2346,r234,r23,r2)
 + kap512346*kap21346*kap1346*kap346*kap46*I6mnv(r123456,r12346,r1346,r346,r46,r6)
 + kap512346*kap21346*kap1346*kap346*kap64*I6mnv(r123456,r12346,r1346,r346,r46,r4)
 + kap512346*kap21346*kap1346*kap436*kap36*I6mnv(r123456,r12346,r1346,r346,r36,r6)
 + kap512346*kap21346*kap1346*kap436*kap63*I6mnv(r123456,r12346,r1346,r346,r36,r3)
 + kap512346*kap21346*kap1346*kap634*kap34*I6mnv(r123456,r12346,r1346,r346,r34,r4)
 + kap512346*kap21346*kap1346*kap634*kap43*I6mnv(r123456,r12346,r1346,r346,r34,r3)
 + kap512346*kap21346*kap3146*kap146*kap46*I6mnv(r123456,r12346,r1346,r146,r46,r6)
 + kap512346*kap21346*kap3146*kap146*kap64*I6mnv(r123456,r12346,r1346,r146,r46,r4)
 + kap512346*kap21346*kap3146*kap416*kap16*I6mnv(r123456,r12346,r1346,r146,r16,r6)
 + kap512346*kap21346*kap3146*kap416*kap61*I6mnv(r123456,r12346,r1346,r146,r16,r1)
 + kap512346*kap21346*kap3146*kap614*kap14*I6mnv(r123456,r12346,r1346,r146,r14,r4)
 + kap512346*kap21346*kap3146*kap614*kap41*I6mnv(r123456,r12346,r1346,r146,r14,r1)
 + kap512346*kap21346*kap4136*kap136*kap36*I6mnv(r123456,r12346,r1346,r136,r36,r6)
 + kap512346*kap21346*kap4136*kap136*kap63*I6mnv(r123456,r12346,r1346,r136,r36,r3)
 + kap512346*kap21346*kap4136*kap316*kap16*I6mnv(r123456,r12346,r1346,r136,r16,r6)
 + kap512346*kap21346*kap4136*kap316*kap61*I6mnv(r123456,r12346,r1346,r136,r16,r1)
 + kap512346*kap21346*kap4136*kap613*kap13*I6mnv(r123456,r12346,r1346,r136,r13,r3)
 + kap512346*kap21346*kap4136*kap613*kap31*I6mnv(r123456,r12346,r1346,r136,r13,r1)
 + kap512346*kap21346*kap6134*kap134*kap34*I6mnv(r123456,r12346,r1346,r134,r34,r4)
 + kap512346*kap21346*kap6134*kap134*kap43*I6mnv(r123456,r12346,r1346,r134,r34,r3)
 + kap512346*kap21346*kap6134*kap314*kap14*I6mnv(r123456,r12346,r1346,r134,r14,r4)
 + kap512346*kap21346*kap6134*kap314*kap41*I6mnv(r123456,r12346,r1346,r134,r14,r1)
 + kap512346*kap21346*kap6134*kap413*kap13*I6mnv(r123456,r12346,r1346,r134,r13,r3)
 + kap512346*kap21346*kap6134*kap413*kap31*I6mnv(r123456,r12346,r1346,r134,r13,r1)
 + kap512346*kap31246*kap1246*kap246*kap46*I6mnv(r123456,r12346,r1246,r246,r46,r6)
 + kap512346*kap31246*kap1246*kap246*kap64*I6mnv(r123456,r12346,r1246,r246,r46,r4)
 + kap512346*kap31246*kap1246*kap426*kap26*I6mnv(r123456,r12346,r1246,r246,r26,r6)
 + kap512346*kap31246*kap1246*kap426*kap62*I6mnv(r123456,r12346,r1246,r246,r26,r2)
 + kap512346*kap31246*kap1246*kap624*kap24*I6mnv(r123456,r12346,r1246,r246,r24,r4)
 + kap512346*kap31246*kap1246*kap624*kap42*I6mnv(r123456,r12346,r1246,r246,r24,r2)
 + kap512346*kap31246*kap2146*kap146*kap46*I6mnv(r123456,r12346,r1246,r146,r46,r6)
 + kap512346*kap31246*kap2146*kap146*kap64*I6mnv(r123456,r12346,r1246,r146,r46,r4)
 + kap512346*kap31246*kap2146*kap416*kap16*I6mnv(r123456,r12346,r1246,r146,r16,r6)
 + kap512346*kap31246*kap2146*kap416*kap61*I6mnv(r123456,r12346,r1246,r146,r16,r1)
 + kap512346*kap31246*kap2146*kap614*kap14*I6mnv(r123456,r12346,r1246,r146,r14,r4)
 + kap512346*kap31246*kap2146*kap614*kap41*I6mnv(r123456,r12346,r1246,r146,r14,r1)
 + kap512346*kap31246*kap4126*kap126*kap26*I6mnv(r123456,r12346,r1246,r126,r26,r6)
 + kap512346*kap31246*kap4126*kap126*kap62*I6mnv(r123456,r12346,r1246,r126,r26,r2)
 + kap512346*kap31246*kap4126*kap216*kap16*I6mnv(r123456,r12346,r1246,r126,r16,r6)
 + kap512346*kap31246*kap4126*kap216*kap61*I6mnv(r123456,r12346,r1246,r126,r16,r1)
 + kap512346*kap31246*kap4126*kap612*kap12*I6mnv(r123456,r12346,r1246,r126,r12,r2)
 + kap512346*kap31246*kap4126*kap612*kap21*I6mnv(r123456,r12346,r1246,r126,r12,r1)
 + kap512346*kap31246*kap6124*kap124*kap24*I6mnv(r123456,r12346,r1246,r124,r24,r4)
 + kap512346*kap31246*kap6124*kap124*kap42*I6mnv(r123456,r12346,r1246,r124,r24,r2)
 + kap512346*kap31246*kap6124*kap214*kap14*I6mnv(r123456,r12346,r1246,r124,r14,r4)
 + kap512346*kap31246*kap6124*kap214*kap41*I6mnv(r123456,r12346,r1246,r124,r14,r1)
 + kap512346*kap31246*kap6124*kap412*kap12*I6mnv(r123456,r12346,r1246,r124,r12,r2)
 + kap512346*kap31246*kap6124*kap412*kap21*I6mnv(r123456,r12346,r1246,r124,r12,r1)
 + kap512346*kap41236*kap1236*kap236*kap36*I6mnv(r123456,r12346,r1236,r236,r36,r6)
 + kap512346*kap41236*kap1236*kap236*kap63*I6mnv(r123456,r12346,r1236,r236,r36,r3)
 + kap512346*kap41236*kap1236*kap326*kap26*I6mnv(r123456,r12346,r1236,r236,r26,r6)
 + kap512346*kap41236*kap1236*kap326*kap62*I6mnv(r123456,r12346,r1236,r236,r26,r2)
 + kap512346*kap41236*kap1236*kap623*kap23*I6mnv(r123456,r12346,r1236,r236,r23,r3)
 + kap512346*kap41236*kap1236*kap623*kap32*I6mnv(r123456,r12346,r1236,r236,r23,r2)
 + kap512346*kap41236*kap2136*kap136*kap36*I6mnv(r123456,r12346,r1236,r136,r36,r6)
 + kap512346*kap41236*kap2136*kap136*kap63*I6mnv(r123456,r12346,r1236,r136,r36,r3)
 + kap512346*kap41236*kap2136*kap316*kap16*I6mnv(r123456,r12346,r1236,r136,r16,r6)
 + kap512346*kap41236*kap2136*kap316*kap61*I6mnv(r123456,r12346,r1236,r136,r16,r1)
 + kap512346*kap41236*kap2136*kap613*kap13*I6mnv(r123456,r12346,r1236,r136,r13,r3)
 + kap512346*kap41236*kap2136*kap613*kap31*I6mnv(r123456,r12346,r1236,r136,r13,r1)
 + kap512346*kap41236*kap3126*kap126*kap26*I6mnv(r123456,r12346,r1236,r126,r26,r6)
 + kap512346*kap41236*kap3126*kap126*kap62*I6mnv(r123456,r12346,r1236,r126,r26,r2)
 + kap612345*kap12345*kap2345*kap534*kap43*I6mnv(r123456,r12345,r2345,r345,r34,r3)
 + kap612345*kap12345*kap3245*kap245*kap45*I6mnv(r123456,r12345,r2345,r245,r45,r5)
 + kap612345*kap12345*kap3245*kap245*kap54*I6mnv(r123456,r12345,r2345,r245,r45,r4)
 + kap612345*kap12345*kap3245*kap425*kap25*I6mnv(r123456,r12345,r2345,r245,r25,r5)
 + kap612345*kap12345*kap3245*kap425*kap52*I6mnv(r123456,r12345,r2345,r245,r25,r2)
 + kap612345*kap12345*kap3245*kap524*kap24*I6mnv(r123456,r12345,r2345,r245,r24,r4)
 + kap612345*kap12345*kap3245*kap524*kap42*I6mnv(r123456,r12345,r2345,r245,r24,r2)
 + kap612345*kap12345*kap4235*kap235*kap35*I6mnv(r123456,r12345,r2345,r235,r35,r5)
 + kap612345*kap12345*kap4235*kap235*kap53*I6mnv(r123456,r12345,r2345,r235,r35,r3)
 + kap612345*kap12345*kap4235*kap325*kap25*I6mnv(r123456,r12345,r2345,r235,r25,r5)
 + kap612345*kap12345*kap4235*kap325*kap52*I6mnv(r123456,r12345,r2345,r235,r25,r2)
 + kap612345*kap12345*kap4235*kap523*kap23*I6mnv(r123456,r12345,r2345,r235,r23,r3)
 + kap612345*kap12345*kap4235*kap523*kap32*I6mnv(r123456,r12345,r2345,r235,r23,r2)
 + kap612345*kap12345*kap5234*kap234*kap34*I6mnv(r123456,r12345,r2345,r234,r34,r4)
 + kap612345*kap12345*kap5234*kap234*kap43*I6mnv(r123456,r12345,r2345,r234,r34,r3)
 + kap612345*kap12345*kap5234*kap324*kap24*I6mnv(r123456,r12345,r2345,r234,r24,r4)
 + kap612345*kap12345*kap5234*kap324*kap42*I6mnv(r123456,r12345,r2345,r234,r24,r2)
 + kap612345*kap12345*kap5234*kap423*kap23*I6mnv(r123456,r12345,r2345,r234,r23,r3)
 + kap612345*kap12345*kap5234*kap423*kap32*I6mnv(r123456,r12345,r2345,r234,r23,r2)
 + kap612345*kap21345*kap1345*kap345*kap45*I6mnv(r123456,r12345,r1345,r345,r45,r5)
 + kap612345*kap21345*kap1345*kap345*kap54*I6mnv(r123456,r12345,r1345,r345,r45,r4)
 + kap612345*kap21345*kap1345*kap435*kap35*I6mnv(r123456,r12345,r1345,r345,r35,r5)
 + kap612345*kap21345*kap1345*kap435*kap53*I6mnv(r123456,r12345,r1345,r345,r35,r3)
 + kap612345*kap21345*kap1345*kap534*kap34*I6mnv(r123456,r12345,r1345,r345,r34,r4)
 + kap612345*kap21345*kap1345*kap534*kap43*I6mnv(r123456,r12345,r1345,r345,r34,r3)
 + kap612345*kap21345*kap3145*kap145*kap45*I6mnv(r123456,r12345,r1345,r145,r45,r5)
 + kap612345*kap21345*kap3145*kap145*kap54*I6mnv(r123456,r12345,r1345,r145,r45,r4)
 + kap612345*kap21345*kap3145*kap415*kap15*I6mnv(r123456,r12345,r1345,r145,r15,r5)
 + kap612345*kap21345*kap3145*kap415*kap51*I6mnv(r123456,r12345,r1345,r145,r15,r1)
 + kap612345*kap21345*kap3145*kap514*kap14*I6mnv(r123456,r12345,r1345,r145,r14,r4)
 + kap612345*kap21345*kap3145*kap514*kap41*I6mnv(r123456,r12345,r1345,r145,r14,r1)
 + kap612345*kap21345*kap4135*kap135*kap35*I6mnv(r123456,r12345,r1345,r135,r35,r5)
 + kap612345*kap21345*kap4135*kap135*kap53*I6mnv(r123456,r12345,r1345,r135,r35,r3)
 + kap612345*kap21345*kap4135*kap315*kap15*I6mnv(r123456,r12345,r1345,r135,r15,r5)
 + kap612345*kap21345*kap4135*kap315*kap51*I6mnv(r123456,r12345,r1345,r135,r15,r1)
 + kap612345*kap21345*kap4135*kap513*kap13*I6mnv(r123456,r12345,r1345,r135,r13,r3)
 + kap612345*kap21345*kap4135*kap513*kap31*I6mnv(r123456,r12345,r1345,r135,r13,r1)
 + kap612345*kap21345*kap5134*kap134*kap34*I6mnv(r123456,r12345,r1345,r134,r34,r4)
 + kap612345*kap21345*kap5134*kap134*kap43*I6mnv(r123456,r12345,r1345,r134,r34,r3)
 + kap612345*kap21345*kap5134*kap314*kap14*I6mnv(r123456,r12345,r1345,r134,r14,r4)
 + kap612345*kap21345*kap5134*kap314*kap41*I6mnv(r123456,r12345,r1345,r134,r14,r1)
 + kap612345*kap21345*kap5134*kap413*kap13*I6mnv(r123456,r12345,r1345,r134,r13,r3)
 + kap612345*kap21345*kap5134*kap413*kap31*I6mnv(r123456,r12345,r1345,r134,r13,r1)
 + kap612345*kap31245*kap1245*kap245*kap45*I6mnv(r123456,r12345,r1245,r245,r45,r5)
 + kap612345*kap31245*kap1245*kap245*kap54*I6mnv(r123456,r12345,r1245,r245,r45,r4)
 + kap612345*kap31245*kap1245*kap425*kap25*I6mnv(r123456,r12345,r1245,r245,r25,r5)
 + kap612345*kap31245*kap1245*kap425*kap52*I6mnv(r123456,r12345,r1245,r245,r25,r2)
 + kap612345*kap31245*kap1245*kap524*kap24*I6mnv(r123456,r12345,r1245,r245,r24,r4)
 + kap612345*kap31245*kap1245*kap524*kap42*I6mnv(r123456,r12345,r1245,r245,r24,r2)
 + kap612345*kap31245*kap2145*kap145*kap45*I6mnv(r123456,r12345,r1245,r145,r45,r5)
 + kap612345*kap31245*kap2145*kap145*kap54*I6mnv(r123456,r12345,r1245,r145,r45,r4)
 + kap612345*kap31245*kap2145*kap415*kap15*I6mnv(r123456,r12345,r1245,r145,r15,r5)
 + kap612345*kap31245*kap2145*kap415*kap51*I6mnv(r123456,r12345,r1245,r145,r15,r1)
 + kap612345*kap31245*kap2145*kap514*kap14*I6mnv(r123456,r12345,r1245,r145,r14,r4)
 + kap612345*kap31245*kap2145*kap514*kap41*I6mnv(r123456,r12345,r1245,r145,r14,r1)
 + kap612345*kap31245*kap4125*kap125*kap25*I6mnv(r123456,r12345,r1245,r125,r25,r5)
 + kap612345*kap31245*kap4125*kap125*kap52*I6mnv(r123456,r12345,r1245,r125,r25,r2)
 + kap612345*kap31245*kap4125*kap215*kap15*I6mnv(r123456,r12345,r1245,r125,r15,r5)
 + kap612345*kap31245*kap4125*kap215*kap51*I6mnv(r123456,r12345,r1245,r125,r15,r1)
 + kap612345*kap31245*kap4125*kap512*kap12*I6mnv(r123456,r12345,r1245,r125,r12,r2)
 + kap612345*kap31245*kap4125*kap512*kap21*I6mnv(r123456,r12345,r1245,r125,r12,r1)
 + kap612345*kap31245*kap5124*kap124*kap24*I6mnv(r123456,r12345,r1245,r124,r24,r4)
 + kap612345*kap31245*kap5124*kap124*kap42*I6mnv(r123456,r12345,r1245,r124,r24,r2)
 + kap612345*kap31245*kap5124*kap214*kap14*I6mnv(r123456,r12345,r1245,r124,r14,r4)
 + kap612345*kap31245*kap5124*kap214*kap41*I6mnv(r123456,r12345,r1245,r124,r14,r1)
 + kap612345*kap31245*kap5124*kap412*kap12*I6mnv(r123456,r12345,r1245,r124,r12,r2)
 + kap612345*kap31245*kap5124*kap412*kap21*I6mnv(r123456,r12345,r1245,r124,r12,r1)
 + kap612345*kap41235*kap1235*kap235*kap35*I6mnv(r123456,r12345,r1235,r235,r35,r5)
 + kap612345*kap41235*kap1235*kap235*kap53*I6mnv(r123456,r12345,r1235,r235,r35,r3)
 + kap612345*kap41235*kap1235*kap325*kap25*I6mnv(r123456,r12345,r1235,r235,r25,r5)
 + kap612345*kap41235*kap1235*kap325*kap52*I6mnv(r123456,r12345,r1235,r235,r25,r2)
 + kap612345*kap41235*kap1235*kap523*kap23*I6mnv(r123456,r12345,r1235,r235,r23,r3)
 + kap612345*kap41235*kap1235*kap523*kap32*I6mnv(r123456,r12345,r1235,r235,r23,r2)
 + kap612345*kap41235*kap2135*kap135*kap35*I6mnv(r123456,r12345,r1235,r135,r35,r5)
 + kap612345*kap41235*kap2135*kap135*kap53*I6mnv(r123456,r12345,r1235,r135,r35,r3)
 + kap612345*kap41235*kap2135*kap315*kap15*I6mnv(r123456,r12345,r1235,r135,r15,r5)
 + kap612345*kap41235*kap2135*kap315*kap51*I6mnv(r123456,r12345,r1235,r135,r15,r1)
 + kap612345*kap41235*kap2135*kap513*kap13*I6mnv(r123456,r12345,r1235,r135,r13,r3)
 + kap612345*kap41235*kap2135*kap513*kap31*I6mnv(r123456,r12345,r1235,r135,r13,r1)
 + kap612345*kap41235*kap3125*kap125*kap25*I6mnv(r123456,r12345,r1235,r125,r25,r5)
 + kap612345*kap41235*kap3125*kap125*kap52*I6mnv(r123456,r12345,r1235,r125,r25,r2)
 + kap612345*kap41235*kap3125*kap215*kap15*I6mnv(r123456,r12345,r1235,r125,r15,r5)
 + kap612345*kap41235*kap3125*kap215*kap51*I6mnv(r123456,r12345,r1235,r125,r15,r1)
 + kap612345*kap41235*kap3125*kap512*kap12*I6mnv(r123456,r12345,r1235,r125,r12,r2)
 + kap612345*kap41235*kap3125*kap512*kap21*I6mnv(r123456,r12345,r1235,r125,r12,r1)
 + kap612345*kap41235*kap5123*kap123*kap23*I6mnv(r123456,r12345,r1235,r123,r23,r3)
 + kap612345*kap41235*kap5123*kap123*kap32*I6mnv(r123456,r12345,r1235,r123,r23,r2)
 + kap612345*kap41235*kap5123*kap213*kap13*I6mnv(r123456,r12345,r1235,r123,r13,r3)
 + kap612345*kap41235*kap5123*kap213*kap31*I6mnv(r123456,r12345,r1235,r123,r13,r1)
 + kap612345*kap41235*kap5123*kap312*kap12*I6mnv(r123456,r12345,r1235,r123,r12,r2)
 + kap612345*kap41235*kap5123*kap312*kap21*I6mnv(r123456,r12345,r1235,r123,r12,r1)
 + kap612345*kap51234*kap1234*kap234*kap34*I6mnv(r123456,r12345,r1234,r234,r34,r4)
 + kap612345*kap51234*kap1234*kap234*kap43*I6mnv(r123456,r12345,r1234,r234,r34,r3)
 + kap612345*kap51234*kap1234*kap324*kap24*I6mnv(r123456,r12345,r1234,r234,r24,r4)
 + kap612345*kap51234*kap1234*kap324*kap42*I6mnv(r123456,r12345,r1234,r234,r24,r2)
 + kap612345*kap51234*kap1234*kap423*kap23*I6mnv(r123456,r12345,r1234,r234,r23,r3)
 + kap612345*kap51234*kap1234*kap423*kap32*I6mnv(r123456,r12345,r1234,r234,r23,r2)
 + kap612345*kap51234*kap2134*kap134*kap34*I6mnv(r123456,r12345,r1234,r134,r34,r4)
 + kap612345*kap51234*kap2134*kap134*kap43*I6mnv(r123456,r12345,r1234,r134,r34,r3)
 + kap612345*kap51234*kap2134*kap314*kap14*I6mnv(r123456,r12345,r1234,r134,r14,r4)
 + kap612345*kap51234*kap2134*kap314*kap41*I6mnv(r123456,r12345,r1234,r134,r14,r1)
 + kap612345*kap51234*kap2134*kap413*kap13*I6mnv(r123456,r12345,r1234,r134,r13,r3)
 + kap612345*kap51234*kap2134*kap413*kap31*I6mnv(r123456,r12345,r1234,r134,r13,r1)
 + kap612345*kap51234*kap3124*kap124*kap24*I6mnv(r123456,r12345,r1234,r124,r24,r4)
 + kap612345*kap51234*kap3124*kap124*kap42*I6mnv(r123456,r12345,r1234,r124,r24,r2)
 + kap612345*kap51234*kap3124*kap214*kap14*I6mnv(r123456,r12345,r1234,r124,r14,r4)
 + kap612345*kap51234*kap3124*kap214*kap41*I6mnv(r123456,r12345,r1234,r124,r14,r1)
 + kap612345*kap51234*kap3124*kap412*kap12*I6mnv(r123456,r12345,r1234,r124,r12,r2)
 + kap612345*kap51234*kap3124*kap412*kap21*I6mnv(r123456,r12345,r1234,r124,r12,r1)
 + kap612345*kap51234*kap4123*kap123*kap23*I6mnv(r123456,r12345,r1234,r123,r23,r3)
 + kap612345*kap51234*kap4123*kap123*kap32*I6mnv(r123456,r12345,r1234,r123,r23,r2)
 + kap612345*kap51234*kap4123*kap213*kap13*I6mnv(r123456,r12345,r1234,r123,r13,r3)
 + kap612345*kap51234*kap4123*kap213*kap31*I6mnv(r123456,r12345,r1234,r123,r13,r1)
 + kap612345*kap51234*kap4123*kap312*kap12*I6mnv(r123456,r12345,r1234,r123,r12,r2)
 + kap612345*kap51234*kap4123*kap312*kap21*I6mnv(r123456,r12345,r1234,r123,r12,r1):

quit;

